Yang-Baxter and the Boost: splitting the difference

In this paper we continue our classification of regular solutions of the Yang-Baxter equation using the method based on the spin chain boost operator developed in \cite{deLeeuw:2019zsi}. We provide details on how to find all non-difference form solutions and apply our method to spin chains with local Hilbert space of dimensions two, three and four. We classify all $16\times 16$ solutions which exhibit $\mathfrak{su}(2)\oplus \mathfrak{su}(2)$ symmetry, which include the one-dimensional Hubbard model and the $S$-matrix of the ${\rm AdS}_5 \times {\rm S}^5$ superstring sigma model. In all cases we find interesting novel solutions of the Yang-Baxter equation.

==> anc/Checking_Model_Properties.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    710804,      19007]
NotebookOptionsPosition[    676157,      18430]
NotebookOutlinePosition[    676602,      18447]
CellTagsIndexPosition[    676559,      18444]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Checking YBE and other properties of R - matrices", "Title",
 CellChangeTimes->{{3.809176668527896*^9, 3.809176673539088*^9}, {
  3.809176720278889*^9, 3.809176777998556*^9}, {3.810573263872111*^9, 
  3.810573280601265*^9}},ExpressionUUID->"1eeb797c-7bcb-42ef-93eb-\
c527400d076f"],

Cell[TextData[StyleBox["Marius de Leeuw, Chiara Paletta, Anton Pribytok, Ana \
L. Retore and Paul Ryan (2020)\n\n",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.810574115719422*^9, 3.8105741253295937`*^9}, {
  3.81057415537428*^9, 3.8105741555375795`*^9}, {3.8105742438926334`*^9, 
  3.8105742464180346`*^9}},ExpressionUUID->"92e0997a-1abd-4273-8008-\
45d8989026b6"],

Cell[TextData[{
 "This file is presented together with the paper: ",
 StyleBox["\[OpenCurlyDoubleQuote]Yang-Baxter and the Boost: splitting the \
difference\[CloseCurlyDoubleQuote]",
  FontSize->18],
 "."
}], "Text",
 CellChangeTimes->{{3.810573421774558*^9, 3.8105736799029474`*^9}, {
  3.8105737726251802`*^9, 3.8105739064221945`*^9}, {3.810574001603161*^9, 
  3.810574022192217*^9}, {3.8105740643482265`*^9, 3.810574099624978*^9}, {
  3.8105741774659176`*^9, 
  3.8105742055274725`*^9}},ExpressionUUID->"81adae4d-d4d4-46f7-a120-\
1d47b3f0173e"],

Cell[CellGroupData[{

Cell["Basic Definitions", "Section",
 CellChangeTimes->{{3.8090844325863433`*^9, 
  3.809084442060067*^9}},ExpressionUUID->"de838789-df32-4044-a8e0-\
685f632bad56"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"defines", " ", "\[CircleTimes]", " ", "as"}], " ", 
    RowBox[{"KroneckerProduct", "[", ",", "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "CircleTimes", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"CircleTimes", ",", 
      RowBox[{"{", 
       RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CircleTimes", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", 
    RowBox[{
    "it", " ", "defines", " ", "Identity", " ", "Matrix", " ", "n", " ", "x", 
     " ", 
     RowBox[{"n", " ", ":"}]}], "   ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"id", "[", "n_", "]"}], ":=", 
     RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "it", " ", "defines", " ", "a", " ", "permutation", " ", "operator", " ", 
     "for", " ", "a", " ", "Hilbert", " ", "space", " ", "of", " ", 
     "dimension", " ", "dimHS"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"a_", ",", "b_", ",", "dimHS_"}], "]"}], ":=", 
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], "\[Rule]", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"dimHS", ",", "dimHS"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"perm", "[", "dimHS_", "]"}], ":=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "dimHS"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], "dimHS"], 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"i", ",", "j", ",", "dimHS"}], "]"}], "\[CircleTimes]", 
        RowBox[{"ee", "[", 
         RowBox[{"j", ",", "i", ",", "dimHS"}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "id", " ", "defines", " ", "R", " ", "matrix", " ", "for", " ", "both", 
      " ", "non"}], "-", 
     RowBox[{
     "difference", " ", "form", " ", "and", " ", "difference", " ", "form", 
      " ", "cases"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rmat", "[", 
      RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"r", "[", 
        RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{"rmatrix", "[", 
        RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "it", " ", "defines", " ", "operations", " ", "needed", " ", "to", " ", 
     "check", " ", "braiding", " ", "unitarity", " ", "and", " ", 
     "regularity"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"invert", "[", "A_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{"-", "A"}], ",", 
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Reverse", "[", "A", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coeffbraid", "[", 
      RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{"coeffbraiddiff", "[", 
        RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"coeffbraidnondiff", "[", 
        RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.7940649522550693`*^9, {3.809084461507739*^9, 3.8090847714516554`*^9}, {
   3.8090852191704745`*^9, 3.809085219324111*^9}, {3.809085976287612*^9, 
   3.809085986804467*^9}, {3.8102818083310895`*^9, 3.8102818086174755`*^9}, {
   3.8102818720949535`*^9, 3.810281877062632*^9}, {3.810281940311472*^9, 
   3.810281977506036*^9}, 3.8102822411512976`*^9, {3.8102824698033104`*^9, 
   3.810282471993507*^9}, {3.8102840081446824`*^9, 3.8102840104275813`*^9}, {
   3.8102840736932383`*^9, 3.8102840994026294`*^9}, {3.8102841455726585`*^9, 
   3.8102841701626806`*^9}, {3.810284276972031*^9, 3.8102842999888763`*^9}, {
   3.8102845029133997`*^9, 3.810284508842513*^9}, {3.810284660516405*^9, 
   3.8102847387302694`*^9}, {3.8102847855839868`*^9, 3.810284804841471*^9}, {
   3.8102856854357505`*^9, 3.810285752158637*^9}, {3.810287377104792*^9, 
   3.8102873890927086`*^9}, {3.8102880819158497`*^9, 3.810288152453228*^9}, {
   3.810288463928307*^9, 3.810288464444935*^9}, {3.8102925422745056`*^9, 
   3.8102925424999037`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c6d9180e-174f-4c81-b35e-7901f6d10a48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hamiltdiff", "[", 
    RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hamildiff", "[", 
           RowBox[{"dimHS", ",", "model"}], "]"}], "-", 
          RowBox[{
           RowBox[{"perm", "[", "dimHS", "]"}], ".", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"rmat", "[", 
              RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ",", 
             RowBox[{"A", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0", ",", "0"}], "}"}]}], 
        "]"}], "//", "Normal"}], "//", "Simplify"}], "//", "Flatten"}], "//", 
    "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hamiltnondiff", "[", 
     RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"hamilnondiff", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", "dimHS", ",", 
           "model"}], "]"}], "-", 
         RowBox[{
          RowBox[{"perm", "[", "dimHS", "]"}], ".", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"rmat", "[", 
             RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ",", 
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", 
         RowBox[{"A", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "Simplify"}], "//", 
      "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamil", "[", 
    RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "1"}], ",", 
     RowBox[{"hamiltdiff", "[", 
      RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "2"}], ",", 
     RowBox[{"hamiltnondiff", "[", 
      RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8109058401689663`*^9, 3.81090585407707*^9}, {
   3.8109060352136507`*^9, 3.81090621318468*^9}, {3.810906333564269*^9, 
   3.81090642531538*^9}, {3.810906484822647*^9, 3.8109064931908007`*^9}, 
   3.8109066639678984`*^9, {3.810906759050704*^9, 3.8109068351054587`*^9}, {
   3.8109075474624667`*^9, 3.81090757629629*^9}, {3.8109076622159195`*^9, 
   3.8109076722624826`*^9}, {3.810907734040514*^9, 3.810907741511119*^9}, 
   3.811099029864669*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"044c525e-716c-4d15-8fc4-1827685d8c12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"to", " ", "check", " ", "Braiding", " ", "Unitarity"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"braiding", "[", 
     RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"rmat", "[", 
            RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ".", 
           RowBox[{"perm", "[", "dimHS", "]"}], ".", 
           RowBox[{"rmat", "[", 
            RowBox[{
             RowBox[{"invert", "[", "A", "]"}], ",", "dimHS", ",", "model"}], 
            "]"}], ".", 
           RowBox[{"perm", "[", "dimHS", "]"}]}], "-", 
          RowBox[{
           RowBox[{"coeffbraid", "[", 
            RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], 
           RowBox[{"id", "[", 
            SuperscriptBox["dimHS", "2"], "]"}]}]}], "//", "TrigToExp"}], "//",
         "Together"}], "//", "Simplify"}], "//", "Flatten"}], "//", 
     "Union"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"to", " ", "check", " ", "regularity"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"regularity", "[", 
     RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"rmat", "[", 
              RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], "-", 
             RowBox[{
              RowBox[{"coeffregul", "[", 
               RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], 
              RowBox[{"perm", "[", "dimHS", "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
          "Normal"}], ")"}], ",", 
        RowBox[{
         RowBox[{"rmat", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"A", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "dimHS", ",", 
           "model"}], "]"}], "-", 
         RowBox[{
          RowBox[{"coeffregul", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"A", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "dimHS", ",", 
            "model"}], "]"}], 
          RowBox[{"perm", "[", "dimHS", "]"}]}]}]}], "]"}], "//", "Flatten"}],
      "//", "Union"}]}]}]}]], "Input",
 CellChangeTimes->{{3.809085904286311*^9, 3.809085961599519*^9}, {
   3.8090860708515697`*^9, 3.809086083879775*^9}, {3.8090861619346895`*^9, 
   3.809086176206586*^9}, {3.809086208328689*^9, 3.809086366187294*^9}, {
   3.8090866543193216`*^9, 3.8090868323045783`*^9}, 3.80910715674815*^9, {
   3.8091075230477085`*^9, 3.8091075240899224`*^9}, {3.810281831946413*^9, 
   3.8102818337296667`*^9}, 3.81028189143312*^9, {3.81028431346494*^9, 
   3.8102843220932555`*^9}, {3.8102844670048513`*^9, 3.810284483130697*^9}, {
   3.810284822767537*^9, 3.810284845285276*^9}, {3.8102848755187254`*^9, 
   3.8102848764602284`*^9}, {3.8102879585826626`*^9, 
   3.8102879638406014`*^9}, {3.8102882254949303`*^9, 
   3.8102882267774887`*^9}, {3.810288845514592*^9, 3.8102888990404043`*^9}, {
   3.810292369241393*^9, 3.810292372521512*^9}, {3.8102924544077425`*^9, 
   3.810292454559291*^9}, {3.810292546433339*^9, 3.81029257265158*^9}, {
   3.810297092262134*^9, 3.8102971019662437`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"4daadf8a-638e-4ad4-9138-4d175940be16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "definitions", " ", "to", " ", "be", " ", "used", " ", "to", " ", "check", 
    " ", "YBE"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"p12", "[", "dimHS_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"perm", "[", "dimHS", "]"}], "\[CircleTimes]", 
        RowBox[{"id", "[", "dimHS", "]"}]}], "//", "ArrayRules"}], "//", 
      "SparseArray"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"r12", "[", 
      RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rmat", "[", 
         RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], "\[CircleTimes]", 
        RowBox[{"id", "[", "dimHS", "]"}]}], "//", "ArrayRules"}], "//", 
      "SparseArray"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"r23", "[", 
      RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"id", "[", "dimHS", "]"}], "\[CircleTimes]", 
        RowBox[{"rmat", "[", 
         RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}]}], "//", 
       "ArrayRules"}], "//", "SparseArray"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"r13", "[", 
      RowBox[{"A_", ",", "dimHS_", ",", "model_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"p12", "[", "dimHS", "]"}], ".", 
        RowBox[{"r23", "[", 
         RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ".", 
        RowBox[{"p12", "[", "dimHS", "]"}]}], "//", "ArrayRules"}], "//", 
      "SparseArray"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ybenondiff", "[", 
      RowBox[{"A_List", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"r12", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "dimHS", ",", "model"}], "]"}],
        ".", 
       RowBox[{"r13", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "dimHS", ",", "model"}], "]"}],
        ".", 
       RowBox[{"r23", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "dimHS", ",", "model"}], 
        "]"}]}], "-", 
      RowBox[{
       RowBox[{"r23", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "dimHS", ",", "model"}], "]"}],
        ".", 
       RowBox[{"r13", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "dimHS", ",", "model"}], "]"}],
        ".", 
       RowBox[{"r12", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"A", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "dimHS", ",", "model"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ybediff", "[", 
      RowBox[{"A_List", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"r12", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"A", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "dimHS", ",", 
         "model"}], "]"}], ".", 
       RowBox[{"r13", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", "dimHS", ",", 
         "model"}], "]"}], ".", 
       RowBox[{"r23", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "dimHS", ",", 
         "model"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"r23", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "dimHS", ",", 
         "model"}], "]"}], ".", 
       RowBox[{"r13", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", "dimHS", ",", 
         "model"}], "]"}], ".", 
       RowBox[{"r12", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"A", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "dimHS", ",", 
         "model"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ybe", "[", 
     RowBox[{"A_List", ",", "dimHS_", ",", "model_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"ybediff", "[", 
        RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "\[Equal]", "3"}], ",", 
       RowBox[{"ybenondiff", "[", 
        RowBox[{"A", ",", "dimHS", ",", "model"}], "]"}]}], "]"}], "//", 
     "Normal"}]}]}]}]], "Input",
 CellChangeTimes->{{3.809085339810484*^9, 3.8090853688064756`*^9}, {
   3.809085399190259*^9, 3.809085556712768*^9}, {3.809085685780247*^9, 
   3.8090857531643686`*^9}, {3.8090858340580606`*^9, 3.80908587343275*^9}, {
   3.8090860162325974`*^9, 3.8090860537563057`*^9}, 3.809086206255252*^9, 
   3.809086425144951*^9, {3.8091026790699525`*^9, 3.8091027157877803`*^9}, {
   3.810285023687684*^9, 3.8102850540766196`*^9}, {3.810285084173132*^9, 
   3.810285129910821*^9}, 3.8102854299062014`*^9, {3.8102867939555845`*^9, 
   3.8102868116053896`*^9}, {3.810286901279928*^9, 3.810286949058813*^9}, {
   3.810286980422923*^9, 3.810287009976884*^9}, {3.8102870496477966`*^9, 
   3.810287111596137*^9}, {3.8102872632438936`*^9, 3.8102874394129467`*^9}, {
   3.810289134928027*^9, 3.8102891662971387`*^9}, {3.8102976246855607`*^9, 
   3.810297625998051*^9}, {3.810297768555418*^9, 3.8102977929135246`*^9}, {
   3.810298287141094*^9, 3.8102983196287355`*^9}, 3.810312660790203*^9, {
   3.811074006201873*^9, 3.811074006677804*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e24835d7-6740-419b-8453-eb1ff24bdeb0"]
}, Closed]],

Cell[CellGroupData[{

Cell["List of R - matrices and Hamiltonians", "Section",
 CellChangeTimes->{{3.809086443076378*^9, 3.809086450572296*^9}, {
   3.809086642297456*^9, 3.8090866432978053`*^9}, {3.8091068056901603`*^9, 
   3.809106809011241*^9}, 
   3.8091084586179924`*^9},ExpressionUUID->"e903fde9-263c-48a8-ad87-\
d9e9bd032bd6"],

Cell[CellGroupData[{

Cell["4 x 4 (non-difference form)", "Subsection",
 CellChangeTimes->{{3.8090865572368393`*^9, 3.80908656107458*^9}, {
  3.8097993113430595`*^9, 
  3.8097993181857605`*^9}},ExpressionUUID->"2a043a32-f556-460b-8884-\
325d2c2265ad"],

Cell[CellGroupData[{

Cell["6 vertex A (corresponds to the example in the paper)", "Subsubsection",
 CellChangeTimes->{{3.8091740871151996`*^9, 
  3.809174117171482*^9}},ExpressionUUID->"516c2883-fd49-4c7e-92b6-\
c565abaa9679"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "2", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"Hp", "[", 
      RowBox[{"u", ",", "v"}], "]"}], "]"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Omega]", " ", 
           RowBox[{"Hp", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "\[Omega]"], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Omega]", " ", 
            RowBox[{"Hp", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}]}], ",", "0", ",", "0", 
        ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"c4", " ", 
         FractionBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Omega]", " ", 
            RowBox[{"Hp", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "]"}], "\[Omega]"]}], ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"Hm", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"Hm", "[", 
          RowBox[{"u", ",", "v"}], "]"}], "]"}], ",", 
        RowBox[{"c3", " ", 
         FractionBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Omega]", " ", 
            RowBox[{"Hp", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "]"}], "\[Omega]"]}], ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Omega]", " ", 
           RowBox[{"Hp", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "\[Omega]"], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Omega]", " ", 
            RowBox[{"Hp", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}]}]}], "}"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hm", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"H", "[", "1", "]"}], "[", 
      RowBox[{"u", ",", "v"}], "]"}], "-", 
     RowBox[{
      RowBox[{"H", "[", "2", "]"}], "[", 
      RowBox[{"u", ",", "v"}], "]"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hp", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"H", "[", "1", "]"}], "[", 
      RowBox[{"u", ",", "v"}], "]"}], "+", 
     RowBox[{
      RowBox[{"H", "[", "2", "]"}], "[", 
      RowBox[{"u", ",", "v"}], "]"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", "k_", "]"}], "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", "k_", "]"}], "[", 
    RowBox[{"v", ",", "u"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"H", "[", "k", "]"}], "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integralrules", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"H", "[", "k_", "]"}], "[", 
       RowBox[{"v", ",", "w"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", "k", "]"}], "[", 
        RowBox[{"u", ",", "w"}], "]"}], "-", 
       RowBox[{
        RowBox[{"H", "[", "k", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}]}], ",", 
     RowBox[{
      SuperscriptBox["\[Omega]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"c3", " ", "c4"}], "-", "1"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Omega]", "2"]], "\[Rule]", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"c3", " ", "c4"}], "-", "1"}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "1"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"h", "[", "1", "]"}], "[", "u", "]"}], 
        RowBox[{
         FractionBox["1", "2"], " ", "c3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "1", "]"}], "[", "u", "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", "2", "]"}], "[", "u", "]"}]}], ")"}]}], "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "2"], " ", "c4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "[", "1", "]"}], "[", "u", "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", "2", "]"}], "[", "u", "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"h", "[", "2", "]"}], "[", "u", "]"}], "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffregul", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "u_"}], "}"}], ",", "2", ",", "1"}], "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "2", ",", "1"}], "]"}], ":=", 
   " ", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"H", "[", "1", "]"}], "[", 
          RowBox[{"u", ",", "v"}], "]"}], "+", 
         RowBox[{
          RowBox[{"H", "[", "2", "]"}], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Omega]", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H", "[", "1", "]"}], "[", 
             RowBox[{"u", ",", "v"}], "]"}], "+", 
            RowBox[{
             RowBox[{"H", "[", "2", "]"}], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H", "[", "1", "]"}], "[", 
             RowBox[{"u", ",", "v"}], "]"}], "+", 
            RowBox[{
             RowBox[{"H", "[", "2", "]"}], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Omega]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"H", "[", "1", "]"}], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h", "[", "1", "]"}], "[", "u", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"H", "[", "2", "]"}], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h", "[", "2", "]"}], "[", "u", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.809174074106369*^9, 3.8091740844184723`*^9}, {
  3.809174123337757*^9, 3.8091741239052415`*^9}, {3.809174200951445*^9, 
  3.8091742013294477`*^9}, {3.8091744959414835`*^9, 3.8091745059903016`*^9}, {
  3.8091747004799485`*^9, 3.809174726263981*^9}, {3.8091750562592754`*^9, 
  3.8091750690496016`*^9}, {3.809175474263633*^9, 3.809175474662551*^9}, {
  3.810285180191595*^9, 3.8102851820286236`*^9}, {3.8102879031509314`*^9, 
  3.8102879170228004`*^9}, {3.810288258496681*^9, 3.810288263876312*^9}, {
  3.8102887651315503`*^9, 3.8102887848458195`*^9}, {3.8109064369436*^9, 
  3.8109064457722626`*^9}, {3.81090670934873*^9, 3.810906743278781*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f6cfa9a2-6caf-48c4-a83c-7212ac23de5f"]
}, Closed]],

Cell[CellGroupData[{

Cell["6 vertex B ", "Subsubsection",
 CellChangeTimes->{{3.8091740871151996`*^9, 3.809174117171482*^9}, 
   3.809175084476159*^9, 
   3.809175174134386*^9},ExpressionUUID->"adbae917-9750-4778-abec-\
cc9c7d54a688"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", "y_"}], "}"}], ",", "2", ",", "2"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"H", "[", "4", "]"}], "[", 
      RowBox[{"x", ",", "y"}], "]"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "5", "]"}], "[", "x", "]"}], ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", "5", "]"}], "[", "x", "]"}], 
          RowBox[{
           RowBox[{"h", "[", "5", "]"}], "[", "y", "]"}]}], ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"h", "[", "5", "]"}], "[", "y", "]"}]}]}], "}"}]}], 
      "}"}]}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "5", "]"}], "[", "y", "]"}], "-", 
         RowBox[{
          RowBox[{"h", "[", "5", "]"}], "[", "x", "]"}]}], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integralrules", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"H", "[", "k_", "]"}], "[", 
      RowBox[{"v", ",", "w"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"H", "[", "k", "]"}], "[", 
       RowBox[{"u", ",", "w"}], "]"}], "-", 
      RowBox[{
       RowBox[{"H", "[", "k", "]"}], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "2"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "4", "]"}], "[", "u", "]"}], " ", 
         RowBox[{
          RowBox[{"h", "[", "5", "]"}], "[", "u", "]"}]}], "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", "4", "]"}], "[", "u", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"h", "[", "5", "]"}], "[", "u", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"h", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "0"},
       {"0", 
        RowBox[{
         RowBox[{"h", "[", "4", "]"}], "[", "u", "]"}], "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"h", "[", "4", "]"}], "[", "u", "]"}]}], " ", 
         RowBox[{
          RowBox[{"h", "[", "5", "]"}], "[", "u", "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "2", ",", "2"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "2", ",", "2"}], "]"}], ":=", 
   " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "5", "]"}], "[", "u", "]"}], " ", 
       RowBox[{
        RowBox[{"H", "[", "4", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "5", "]"}], "[", "v", "]"}], " ", 
       RowBox[{
        RowBox[{"H", "[", "4", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"H", "[", "4", "]"}], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h", "[", "4", "]"}], "[", "u", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.809175230776394*^9, 3.8091752414086714`*^9}, {
   3.809175273380885*^9, 3.809175304357885*^9}, {3.8091755406859293`*^9, 
   3.8091755410060515`*^9}, {3.8091757706350703`*^9, 3.809175776418481*^9}, {
   3.8102857824474115`*^9, 3.8102857840361543`*^9}, {3.810287890369077*^9, 
   3.8102878967151523`*^9}, 3.810287929702892*^9, {3.810288289505718*^9, 
   3.8102882913448544`*^9}, {3.8102889390354753`*^9, 
   3.8102889696645436`*^9}, {3.81090685086471*^9, 3.810906855914873*^9}, {
   3.810907397951975*^9, 3.8109074068451195`*^9}, {3.8109074370086946`*^9, 
   3.8109074383638525`*^9}, {3.8109076133355045`*^9, 3.810907628201236*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c3024b28-e051-4161-aff5-e68bd3feebe7"]
}, Closed]],

Cell[CellGroupData[{

Cell["8 vertex B ", "Subsubsection",
 CellChangeTimes->{{3.8091740871151996`*^9, 3.809174117171482*^9}, 
   3.809175084476159*^9, 3.809175174134386*^9, 3.8091757835249414`*^9, {
   3.812203249894667*^9, 3.812203251414423*^9}, {3.8122033023945136`*^9, 
   3.8122033035626383`*^9}, 
   3.812204964088262*^9},ExpressionUUID->"ba0d908b-5273-4f44-bb1c-\
306e883012fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cn", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{"JacobiCN", "[", 
    RowBox[{
     RowBox[{"u", "-", "v"}], ",", 
     SuperscriptBox["k", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sn", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{"JacobiSN", "[", 
    RowBox[{
     RowBox[{"u", "-", "v"}], ",", 
     SuperscriptBox["k", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dn", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{"JacobiDN", "[", 
    RowBox[{
     RowBox[{"u", "-", "v"}], ",", 
     SuperscriptBox["k", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]p", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Eta]", "[", "u", "]"}], "+", 
     RowBox[{"\[Eta]", "[", "v", "]"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]m", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Eta]", "[", "u", "]"}], "-", 
     RowBox[{"\[Eta]", "[", "v", "]"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "1", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Eta]p", "[", 
        RowBox[{"u", ",", "v"}], "]"}], "]"}], 
      FractionBox[
       RowBox[{"cn", "[", 
        RowBox[{"u", ",", "v"}], "]"}], 
       RowBox[{"dn", "[", 
        RowBox[{"u", ",", "v"}], "]"}]]}], "-", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Eta]p", "[", 
        RowBox[{"u", ",", "v"}], "]"}], "]"}], 
      RowBox[{"sn", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Eta]", "[", "u", "]"}], "]"}], "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Eta]", "[", "v", "]"}], "]"}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "2", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Eta]m", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "]"}], 
       RowBox[{"sn", "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]m", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "]"}], 
       FractionBox[
        RowBox[{"cn", "[", 
         RowBox[{"u", ",", "v"}], "]"}], 
        RowBox[{"dn", "[", 
         RowBox[{"u", ",", "v"}], "]"}]]}]}], 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]", "[", "u", "]"}], "]"}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]", "[", "v", "]"}], "]"}], "]"}]}]], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "3", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Eta]m", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "]"}], 
       RowBox[{"sn", "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]m", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "]"}], 
       FractionBox[
        RowBox[{"cn", "[", 
         RowBox[{"u", ",", "v"}], "]"}], 
        RowBox[{"dn", "[", 
         RowBox[{"u", ",", "v"}], "]"}]]}]}], 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]", "[", "u", "]"}], "]"}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]", "[", "v", "]"}], "]"}], "]"}]}]], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "4", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Eta]p", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "]"}], 
       RowBox[{"sn", "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]p", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "]"}], 
       FractionBox[
        RowBox[{"cn", "[", 
         RowBox[{"u", ",", "v"}], "]"}], 
        RowBox[{"dn", "[", 
         RowBox[{"u", ",", "v"}], "]"}]]}]}], 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]", "[", "u", "]"}], "]"}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Eta]", "[", "v", "]"}], "]"}], "]"}]}]], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "8", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"k", " ", 
     RowBox[{"cn", "[", 
      RowBox[{"u", ",", "v"}], "]"}], 
     FractionBox[
      RowBox[{"sn", "[", 
       RowBox[{"u", ",", "v"}], "]"}], 
      RowBox[{"dn", "[", 
       RowBox[{"u", ",", "v"}], "]"}]]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "7", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"k", " ", 
     RowBox[{"cn", "[", 
      RowBox[{"u", ",", "v"}], "]"}], 
     FractionBox[
      RowBox[{"sn", "[", 
       RowBox[{"u", ",", "v"}], "]"}], 
      RowBox[{"dn", "[", 
       RowBox[{"u", ",", "v"}], "]"}]]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "6", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"rr", "[", "5", "]"}], "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "=", "1"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"rr", "[", "1", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"rr", "[", "8", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"rr", "[", "2", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{
        RowBox[{"rr", "[", "5", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"rr", "[", "6", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", 
       RowBox[{
        RowBox[{"rr", "[", "3", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"rr", "[", "8", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"rr", "[", "4", "]"}], "[", 
        RowBox[{"u", ",", "v"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numerictests1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "[", "x_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Exp", "[", "x", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numerictests2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "\[Rule]", 
      RowBox[{"RandomReal", "[", "]"}]}], ",", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{"RandomReal", "[", "]"}]}], ",", 
     RowBox[{"w", "\[Rule]", 
      RowBox[{"RandomReal", "[", "]"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"RandomReal", "[", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "3"}], "]"}], ":=", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Eta]", "[", "v", "]"}], "]"}]}], "0", "0", "k"},
        {"0", "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Eta]", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}], ")"}]}], "0"},
        {"0", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Eta]", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}], ")"}]}], "0", "0"},
        {"k", "0", "0", 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Eta]", "[", "v", "]"}], "]"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "2", ",", "3"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "2", ",", "3"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Eta]", "[", "u", "]"}]}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Eta]", "[", "v", "]"}]}]]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"JacobiCN", "[", 
        RowBox[{
         RowBox[{"u", "-", "v"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         RowBox[{"u", "-", "v"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"\[Eta]", "[", "u", "]"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"\[Eta]", "[", "v", "]"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"\[Eta]", "[", "u", "]"}]}]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"\[Eta]", "[", "v", "]"}]}]]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"JacobiSN", "[", 
           RowBox[{
            RowBox[{"u", "-", "v"}], ",", 
            SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"\[Eta]", "[", "u", "]"}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"\[Eta]", "[", "v", "]"}]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"JacobiDN", "[", 
       RowBox[{
        RowBox[{"u", "-", "v"}], ",", 
        SuperscriptBox["k", "2"]}], "]"}], "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8091758671656284`*^9, 3.8091759179557667`*^9}, 
   3.8091759746638002`*^9, {3.8091761621531086`*^9, 3.8091761627962866`*^9}, {
   3.809176217951536*^9, 3.8091762452700043`*^9}, {3.8091763359331555`*^9, 
   3.809176349063678*^9}, {3.810285795946312*^9, 3.8102857974881525`*^9}, {
   3.810287851598787*^9, 3.81028787949715*^9}, {3.810288298449847*^9, 
   3.8102882993932853`*^9}, {3.8102890034631853`*^9, 3.810289017078806*^9}, {
   3.810906867528383*^9, 3.81090687453964*^9}, {3.812279655129998*^9, 
   3.8122796629636135`*^9}, {3.812279747906402*^9, 3.812279767467227*^9}, 
   3.8122798110547323`*^9, {3.8122798841516533`*^9, 3.8122799118271413`*^9}, 
   3.8122799932032547`*^9, {3.8122801249926558`*^9, 3.8122801253614073`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"88fe42ab-4203-491c-a7a3-4957e6c8f7c8"]
}, Closed]],

Cell[CellGroupData[{

Cell["R for off diagonal H", "Subsubsection",
 CellChangeTimes->{{3.81220294734025*^9, 
  3.812202959335692*^9}},ExpressionUUID->"d921dd2b-3079-4e92-b8f3-\
4e3415cd26b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", "y_"}], "}"}], ",", "2", ",", "4"}], "]"}], ":=", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"Cosh", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["H", "3"], "[", "x", "]"}], "-", 
           RowBox[{
            SubscriptBox["H", "3"], "[", "y", "]"}]}], "]"}], "0", "0", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["H", "7"], "[", "x", "]"}], "-", 
           RowBox[{
            SubscriptBox["H", "7"], "[", "y", "]"}]}], "]"}]},
        {"0", 
         RowBox[{"-", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["H", "3"], "[", "x", "]"}], "-", 
            RowBox[{
             SubscriptBox["H", "3"], "[", "y", "]"}]}], "]"}]}], 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["H", "7"], "[", "x", "]"}], "-", 
           RowBox[{
            SubscriptBox["H", "7"], "[", "y", "]"}]}], "]"}], "0"},
        {"0", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["H", "7"], "[", "x", "]"}], "-", 
           RowBox[{
            SubscriptBox["H", "7"], "[", "y", "]"}]}], "]"}], 
         RowBox[{"Sinh", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["H", "3"], "[", "x", "]"}], "-", 
           RowBox[{
            SubscriptBox["H", "3"], "[", "y", "]"}]}], "]"}], "0"},
        {
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["H", "7"], "[", "x", "]"}], "-", 
           RowBox[{
            SubscriptBox["H", "7"], "[", "y", "]"}]}], "]"}], "0", "0", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["H", "3"], "[", "x", "]"}], "-", 
           RowBox[{
            SubscriptBox["H", "3"], "[", "y", "]"}]}], "]"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "//", "TrigToExp"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["H", "3"], "\[Prime]",
     MultilineFunction->None], "[", "u_", "]"}], ":=", 
   RowBox[{"h3", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["H", "7"], "\[Prime]",
     MultilineFunction->None], "[", "u_", "]"}], ":=", 
   RowBox[{"h7", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "2", ",", "4"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "2", ",", "4"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["H", "3"], "[", "u", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["H", "3"], "[", "v", "]"}]}]}]], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{
          SubscriptBox["H", "3"], "[", "u", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["H", "3"], "[", "v", "]"}]}]}]], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["H", "7"], "[", "u", "]"}], "-", 
          RowBox[{
           SubscriptBox["H", "7"], "[", "v", "]"}]}], ")"}]}]], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["H", "7"], "[", "u", "]"}], "-", 
          RowBox[{
           SubscriptBox["H", "7"], "[", "v", "]"}]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8122029264560823`*^9, 3.8122029370530343`*^9}, {
  3.8122029671575527`*^9, 3.812202985340435*^9}, {3.8122030569589014`*^9, 
  3.8122031524597225`*^9}, {3.812203367552582*^9, 3.8122033815198812`*^9}, {
  3.8122034958767138`*^9, 3.8122035023859463`*^9}, {3.812203570716109*^9, 
  3.8122035781178207`*^9}, {3.8122038078123713`*^9, 3.8122038315519347`*^9}, {
  3.812203945126417*^9, 3.8122039470480337`*^9}, {3.8122041315565925`*^9, 
  3.812204131837145*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"7ddba64f-cb11-4830-8a75-c04e18087f82"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "4"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        RowBox[{"h7", "[", "u", "]"}]},
       {"0", "0", 
        RowBox[{"h3", "[", "u", "]"}], "0"},
       {"0", 
        RowBox[{"-", 
         RowBox[{"h3", "[", "u", "]"}]}], "0", "0"},
       {
        RowBox[{"h7", "[", "u", "]"}], "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8122031973304925`*^9, 3.812203225504198*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"7cf1d4d0-ad4f-4434-8901-e89e4b375326"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["4 x 4 (difference form)", "Subsection",
 CellChangeTimes->{{3.8090865572368393`*^9, 3.80908656107458*^9}, {
  3.8097993113430595`*^9, 3.8097993181857605`*^9}, {3.8100582824850845`*^9, 
  3.810058283078457*^9}},ExpressionUUID->"23085ac6-dab1-41b4-8db2-\
2bf271d1e8fc"],

Cell["See: J.Phys.A 52 (2019) 50, 505201 (arXiv : 1904.12005)", "Text",
 CellChangeTimes->{{3.8105739493022156`*^9, 
  3.8105739553285093`*^9}},ExpressionUUID->"9b2edb2f-2540-48b4-b4bd-\
5d67ca96c137"],

Cell[CellGroupData[{

Cell["Class 1", "Subsubsection",
 CellChangeTimes->{{3.8100582930408583`*^9, 
  3.810058296057783*^9}},ExpressionUUID->"049e8ef9-4dd5-49fd-954d-\
3b9a0f9b708e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"1", 
        FractionBox[
         RowBox[{"a1", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"a5", " ", "u"}]], "-", "1"}], ")"}]}], "a5"], 
        FractionBox[
         RowBox[{"a2", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "a5"}], " ", "u"}]]}], ")"}]}], "a5"], 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a1", " ", "a3"}], "+", 
            RowBox[{"a2", " ", "a4"}]}], ")"}], 
          SuperscriptBox["a5", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"a5", " ", "u"}], "]"}], "-", "1"}], ")"}]}]},
       {"0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "a5"}], " ", "u"}]], 
        FractionBox[
         RowBox[{"a4", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "a5"}], " ", "u"}]]}], ")"}]}], "a5"]},
       {"0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a5", " ", "u"}]], "0", 
        FractionBox[
         RowBox[{"a3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"a5", " ", "u"}]], "-", "1"}], ")"}]}], "a5"]},
       {"0", "0", "0", "1"}
      }], ")"}], "/.", 
    RowBox[{"a4", "\[Rule]", " ", 
     FractionBox[
      RowBox[{"a1", " ", "a3"}], "a2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"2", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"0", "a1", "a2", "0"},
       {"0", "a5", "0", "a3"},
       {"0", "0", 
        RowBox[{"-", "a5"}], "a4"},
       {"0", "0", "0", "0"}
      }], ")"}], "/.", 
    RowBox[{"a4", "\[Rule]", " ", 
     FractionBox[
      RowBox[{"a1", " ", "a3"}], "a2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "1"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "1"}], "]"}], ":=", "1"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.810058311272594*^9, 3.8100583936802225`*^9}, {
  3.8100584259896927`*^9, 3.810058490110929*^9}, {3.8100586103374543`*^9, 
  3.810058610646632*^9}, {3.810063267300152*^9, 3.8100633078123217`*^9}, {
  3.8100637284793997`*^9, 3.8100637287177153`*^9}, {3.8102858070805216`*^9, 
  3.8102858085824842`*^9}, {3.810289572138727*^9, 3.8102895723840714`*^9}, {
  3.8102903770523753`*^9, 3.810290402144309*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"881bfe21-56fb-4bc9-8185-973fbe1a8a78"]
}, Closed]],

Cell[CellGroupData[{

Cell["Class 2", "Subsubsection",
 CellChangeTimes->{{3.8100582930408583`*^9, 
  3.810058299735912*^9}},ExpressionUUID->"aa9dfeef-e9cc-48ab-a84e-\
55c8d8e2a5ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "2"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"a1", " ", "u", " ", 
         RowBox[{"Csch", "[", 
          RowBox[{"a1", " ", "u"}], "]"}]}], 
        RowBox[{"a2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"a1", " ", "u"}], "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "-", "a3"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"a1", " ", "u"}], "2"], "]"}]}], ")"}]}], 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"a5", "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a2"}], "+", "a3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a3", "-", "a4"}], ")"}]}], "+", 
               RowBox[{"a2", " ", "a4"}]}], ")"}], " ", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{"a1", " ", "u"}], "2"], "]"}]}], "a1"]}], ")"}]}]},
       {"0", "0", 
        RowBox[{"a1", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Csch", "[", 
            RowBox[{"a1", " ", "u"}], "]"}], "+", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"a1", " ", "u"}], "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"a3", "-", "a4"}], ")"}]}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"a1", " ", "u"}], "2"], "]"}]}], ")"}]}]},
       {"0", 
        RowBox[{"a1", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Csch", "[", 
            RowBox[{"a1", " ", "u"}], "]"}], "+", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"a1", " ", "u"}], "2"], "]"}]}], ")"}]}], "0", 
        RowBox[{"a4", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"a1", " ", "u"}], "2"], "]"}]}], ")"}]}]},
       {"0", "0", "0", 
        RowBox[{"a1", " ", "u", " ", 
         RowBox[{"Csch", "[", 
          RowBox[{"a1", " ", "u"}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"2", ",", "2"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {"0", "a2", 
       RowBox[{"a3", "-", "a2"}], "a5"},
      {"0", "a1", "0", "a4"},
      {"0", "0", 
       RowBox[{"-", "a1"}], 
       RowBox[{"a3", "-", "a4"}]},
      {"0", "0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "2"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "2"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "a1", " ", "u"}]], " ", 
     SuperscriptBox["u", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "a1", " ", "u"}]]}], ")"}], "2"]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.8100585000603228`*^9, {3.810058615572424*^9, 3.8100586303004313`*^9}, {
   3.810058815961836*^9, 3.8100588760440335`*^9}, {3.8100643494031277`*^9, 
   3.810064349909773*^9}, {3.8102858169161987`*^9, 3.810285817997308*^9}, {
   3.8102895819564734`*^9, 3.8102895842404127`*^9}, {3.810290432508586*^9, 
   3.8102904344554377`*^9}, 3.8102904783852077`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"d30ecf09-69c1-4366-af59-25470c7d6f96"]
}, Closed]],

Cell[CellGroupData[{

Cell["Class 3", "Subsubsection",
 CellChangeTimes->{{3.8100582930408583`*^9, 
  3.810058302045741*^9}},ExpressionUUID->"bc8857e9-7374-4111-b764-\
b5452171812f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "3"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "a1"}], " ", "u"}]], 
       RowBox[{"a3", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a1", "-", "a2"}], ")"}], "u"}]], "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "a1"}], " ", "u"}]]}], ")"}]}], 
       RowBox[{"a3", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a1", "+", "a2"}], ")"}], "u"}]], "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "a1"}], " ", "u"}]]}], ")"}]}], "0"},
      {"0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a1", "+", "a2"}], ")"}], "u"}]], "0"},
      {"0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a1", "-", "a2"}], ")"}], "u"}]], "0", "0"},
      {"0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "a1"}], " ", "u"}]]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"2", ",", "3"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "a1"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "a1"}], "-", "a2"}], ")"}], "a3"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "a1"}], "+", "a2"}], ")"}], "a3"}], "0"},
      {"0", 
       RowBox[{"a1", "-", "a2"}], "0", "0"},
      {"0", "0", 
       RowBox[{"a1", "+", "a2"}], "0"},
      {"0", "0", "0", 
       RowBox[{"-", "a1"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "3"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "3"}], "]"}], ":=", "1"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8100589024095893`*^9, 3.8100589157359324`*^9}, {
  3.810059834373361*^9, 3.8100599364593477`*^9}, {3.8100643548725033`*^9, 
  3.810064358798007*^9}, {3.810285825426467*^9, 3.810285826514531*^9}, {
  3.810289592844389*^9, 3.8102895960089417`*^9}, {3.810297235837592*^9, 
  3.8102972442739964`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"e9287a33-7f70-4d4b-a0f5-729587a26699"]
}, Closed]],

Cell[CellGroupData[{

Cell["Class 4", "Subsubsection",
 CellChangeTimes->{{3.8100582930408583`*^9, 3.8100583037092905`*^9}, {
  3.8100607858184414`*^9, 
  3.810060787537891*^9}},ExpressionUUID->"af6c4a73-7833-47be-a46c-\
d1a2fd382b47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "4"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a1", " ", "u"}]], 
        FractionBox[
         RowBox[{"a2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"a1", " ", "u"}], "]"}]}], "a1"], 
        FractionBox[
         RowBox[{"a2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"a1", " ", "u"}], "]"}]}], "a1"], 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"a1", " ", "u"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a2", " ", "a4"}], "+", 
            RowBox[{"a1", " ", "a3", " ", 
             RowBox[{"Coth", "[", 
              RowBox[{"a1", " ", "u"}], "]"}]}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", 
            RowBox[{"a1", " ", "u"}], "]"}], "2"]}], 
         SuperscriptBox["a1", "2"]]},
       {"0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "a1"}], " ", "u"}]], 
        FractionBox[
         RowBox[{"a4", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"a1", " ", "u"}], "]"}]}], "a1"]},
       {"0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "a1"}], " ", "u"}]], "0", 
        FractionBox[
         RowBox[{"a4", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"a1", " ", "u"}], "]"}]}], "a1"]},
       {"0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a1", " ", "u"}]]}
      }], ")"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"2", ",", "4"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {"a1", "a2", "a2", "a3"},
      {"0", 
       RowBox[{"-", "a1"}], "0", "a4"},
      {"0", "0", 
       RowBox[{"-", "a1"}], "a4"},
      {"0", "0", "0", "a1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "4"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "4"}], "]"}], ":=", "1"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.810059985081781*^9, 3.8100600274922423`*^9}, {
  3.8100607955883574`*^9, 3.810060862129674*^9}, {3.8100617243851147`*^9, 
  3.810061742786916*^9}, {3.81006311387508*^9, 3.810063114824502*^9}, {
  3.8100634279318457`*^9, 3.8100634298447576`*^9}, {3.8100643632980013`*^9, 
  3.810064416957534*^9}, {3.8102858311003237`*^9, 3.8102858322930784`*^9}, {
  3.810289602322012*^9, 3.810289604418438*^9}, {3.810297276500847*^9, 
  3.810297294317229*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"c37cdbde-e61b-4e3e-b9f1-66887c9a8805"]
}, Closed]],

Cell[CellGroupData[{

Cell["Class 5", "Subsubsection",
 CellChangeTimes->{{3.8100582930408583`*^9, 
  3.810058305415759*^9}},ExpressionUUID->"580d2b7c-8229-42f3-9c66-\
48851abcadfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "5"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"a1", " ", "u"}]}], ")"}], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{"2", "a1", " ", "u"}], "+", "1"}], 
        RowBox[{"a2", " ", "u"}], 
        RowBox[{
         RowBox[{"-", "a2"}], " ", "u"}], 
        RowBox[{"a2", " ", "a3", " ", 
         SuperscriptBox["u", "2"]}]},
       {"0", 
        RowBox[{"2", "a1", " ", "u"}], "1", 
        RowBox[{
         RowBox[{"-", "a3"}], " ", "u"}]},
       {"0", "1", 
        RowBox[{"2", "a1", " ", "u"}], 
        RowBox[{"a3", " ", "u"}]},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"2", "a1", " ", "u"}], "+", "1"}]}
      }], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"2", ",", "5"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {"a1", "a2", 
       RowBox[{"-", "a2"}], "0"},
      {"0", 
       RowBox[{"-", "a1"}], 
       RowBox[{"2", "a1"}], "a3"},
      {"0", 
       RowBox[{"2", "a1"}], 
       RowBox[{"-", "a1"}], 
       RowBox[{"-", "a3"}]},
      {"0", "0", "0", "a1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "5"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "5"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "4"], " ", 
     SuperscriptBox["u", "4"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8100617537715406`*^9, 3.8100617742503676`*^9}, {
  3.810062753331368*^9, 3.810062815910488*^9}, {3.8100628563097253`*^9, 
  3.810062857468652*^9}, {3.810064420309512*^9, 3.8100645067755365`*^9}, {
  3.8102858363363204`*^9, 3.8102858373755155`*^9}, {3.8102896103665257`*^9, 
  3.8102896125915976`*^9}, {3.8102973302002144`*^9, 3.810297373470549*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"a60eff23-d9a3-44e4-bacf-cd3fc417141d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Class 6", "Subsubsection",
 CellChangeTimes->{{3.8100582930408583`*^9, 
  3.810058307693631*^9}},ExpressionUUID->"6a84a0a9-c775-4d75-a35e-\
19ddbf8be703"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "6"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"a1", " ", "u"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "a1", " ", "u"}]}], ")"}], 
    RowBox[{"(", GridBox[{
       {"1", 
        RowBox[{"a2", " ", "u"}], 
        RowBox[{"a2", " ", "u"}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a2", "2"]}], 
         SuperscriptBox["u", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "a1", " ", "u"}], "+", "1"}], ")"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"2", " ", "a1", " ", "u"}], 
         RowBox[{
          RowBox[{"2", "a1", " ", "u"}], "+", "1"}]], 
        FractionBox["1", 
         RowBox[{
          RowBox[{"2", "a1", " ", "u"}], "+", "1"}]], 
        RowBox[{
         RowBox[{"-", "a2"}], " ", "u"}]},
       {"0", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"2", "a1", " ", "u"}], "+", "1"}]], 
        FractionBox[
         RowBox[{"2", " ", "a1", " ", "u"}], 
         RowBox[{
          RowBox[{"2", "a1", " ", "u"}], "+", "1"}]], 
        RowBox[{
         RowBox[{"-", "a2"}], " ", "u"}]},
       {"0", "0", "0", "1"}
      }], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"2", ",", "6"}], "]"}], ":=", 
   RowBox[{"(", GridBox[{
      {"a1", "a2", "a2", "0"},
      {"0", 
       RowBox[{"-", "a1"}], 
       RowBox[{"2", "a1"}], 
       RowBox[{"-", "a2"}]},
      {"0", 
       RowBox[{"2", "a1"}], 
       RowBox[{"-", "a1"}], 
       RowBox[{"-", "a2"}]},
      {"0", "0", "0", "a1"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "6"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "2", ",", "6"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "4"], " ", 
     SuperscriptBox["u", "4"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.810062868195915*^9, 3.810062946097587*^9}, {
  3.810064510189472*^9, 3.8100645635267773`*^9}, {3.810285844933276*^9, 
  3.810285846327547*^9}, {3.810289620593184*^9, 3.810289623378728*^9}, {
  3.81029737951035*^9, 3.8102973995687695`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"fafb7c36-1320-4065-8b23-96f4114ea85f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["9 x 9 (non-difference form)", "Subsection",
 CellChangeTimes->{{3.8090865623951035`*^9, 3.8090865662377815`*^9}, {
  3.809799323195365*^9, 
  3.8097993234486876`*^9}},ExpressionUUID->"4dcde0e6-b3d8-4425-9f25-\
29c9f4578d60"],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
   RowBox[{
   "When", " ", "comparing", " ", "with", " ", "the", " ", "paper", " ", 
    "model", " ", "6", " ", "and", " ", "7", " ", "here", " ", "correspond", 
    " ", "to", " ", "the", " ", "two", " ", "possibilities", " ", "for", " ", 
    "model", " ", "6"}], ",", " ", 
   RowBox[{
    RowBox[{"described", " ", "by"}], " ", "\[PlusMinus]", " ", 
    RowBox[{"in", " ", "the", " ", "paper"}]}]}], "    ", "*)"}]], "Input",
 CellChangeTimes->{{3.8091012099552937`*^9, 3.8091013218481994`*^9}, {
  3.8091026169330196`*^9, 3.8091026365116854`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"35f32ffb-62f8-4186-9a39-567f839f79c1"],

Cell[CellGroupData[{

Cell["Model 1", "Subsubsection",
 CellChangeTimes->{{3.809792780681766*^9, 
  3.809792783144184*^9}},ExpressionUUID->"cd080ec5-ca55-4d31-a33c-\
b82ec296b895"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "1"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "+", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "1", "0", 
        "0"},
       {"0", "1", "0", 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "v"}], ")"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"]], " ", 
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"], "]"}]}]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", " ", "c", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "1", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "-", "v"}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"]], " ", 
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"], "]"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "3", ",", "1"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "1"}], "]"}], ":=", 
   "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.80979274962976*^9, 3.809792775967349*^9}, {
   3.809792823155142*^9, 3.809792824434718*^9}, {3.8097929589579363`*^9, 
   3.809792981164501*^9}, 3.80979329950321*^9, {3.8102858586216965`*^9, 
   3.810285860305169*^9}, {3.8103042437925777`*^9, 3.810304258872307*^9}, {
   3.8103047206395273`*^9, 3.8103047290280976`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"4c035d12-1bd1-4d36-8374-d057f0b6384a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "3", ",", "1"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "u"}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[ExponentialE]", "u"]}], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "c", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.809792847799238*^9, 3.8097928510834985`*^9}, {
  3.8109069105759773`*^9, 3.8109069179833508`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"6b69d96c-260d-40f9-949c-49a4cf741baa"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 2", "Subsubsection",
 CellChangeTimes->{{3.809792788991524*^9, 
  3.8097927918518934`*^9}},ExpressionUUID->"fd7680cf-11a5-453d-86a9-\
850177c0ee6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "2"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "+", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "1", "0", 
        "0"},
       {"0", "1", "0", 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "v"}], ")"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"]], " ", 
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"], "]"}]}]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", " ", "c", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "1", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "-", "v"}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "3", ",", "2"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "2"}], "]"}], ":=", 
   "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8097928649187946`*^9, 3.8097928734948072`*^9}, {
   3.809792990266162*^9, 3.8097930032524896`*^9}, 3.8097933215901456`*^9, {
   3.810285866805785*^9, 3.8102858685211983`*^9}, {3.810304279490117*^9, 
   3.810304292226118*^9}, {3.8103047393524866`*^9, 3.810304741295291*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"0ae13628-1df3-412b-bc64-c36b7baec21e"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "3", ",", "2"}], "]"}], ":=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "u"}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[ExponentialE]", "u"]}], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "c", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{{3.8097928953939266`*^9, 3.8097929013589716`*^9}, {
  3.8109069288732166`*^9, 3.8109069315112467`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"075789cd-79cc-416f-baa1-faf97a49834b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 3", "Subsubsection",
 CellChangeTimes->{{3.809792915049304*^9, 
  3.809792918496087*^9}},ExpressionUUID->"cf5d691c-8297-43a0-a90a-\
7841577b2fc5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "3"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "+", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "1", "0", 
        "0"},
       {"0", "1", "0", 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "v"}], ")"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", " ", "c", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "1", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "-", "v"}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"]], " ", 
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"u", "-", "v"}], "2"], "]"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "3", ",", "3"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "3"}], "]"}], ":=", 
   "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8097929206832786`*^9, 3.8097929405252104`*^9}, {
   3.8097930124039955`*^9, 3.809793033788831*^9}, 3.809793365812913*^9, {
   3.810285875044753*^9, 3.810285876587677*^9}, {3.81030430266315*^9, 
   3.810304306421101*^9}, {3.8103047469252353`*^9, 3.8103047498952928`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"3fb3fb92-aefb-44c1-a06b-b233423a7b89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "3", ",", "3"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "u"}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[ExponentialE]", "u"]}], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "c", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.809793053764365*^9, 3.8097930681419086`*^9}, {
  3.810906941187896*^9, 3.8109069432893925`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"85eb45dd-3e59-4a50-afd0-481314b9d1ed"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 4", "Subsubsection",
 CellChangeTimes->{{3.809793071895872*^9, 
  3.8097930754953012`*^9}},ExpressionUUID->"a3a46072-4e92-4ae1-b4b6-\
4640495f61b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "4"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "+", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "1", "0", 
        "0"},
       {"0", "1", "0", 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "v"}], ")"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", " ", "c", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"]], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"u", "-", "v"}], "2"], "]"}]}], "0", "1", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "-", "v"}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "3", ",", "4"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "4"}], "]"}], ":=", 
   "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8097930783476186`*^9, 3.809793115413497*^9}, 
   3.8097933856987505`*^9, {3.810285882502841*^9, 3.8102858839998055`*^9}, {
   3.8103043162767444`*^9, 3.8103043193744617`*^9}, {3.8103047558364053`*^9, 
   3.810304757778213*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"7900c50b-044d-40e6-bf65-a8429b020ef7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "3", ",", "4"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "u"}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[ExponentialE]", "u"]}], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "c", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8097931168486605`*^9, 3.80979313590973*^9}, {
  3.8109069533109956`*^9, 3.8109069562265253`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"cc9061cc-e2cd-4e37-9256-4296bc606cd3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 5", "Subsubsection",
 CellChangeTimes->{{3.8097931373558517`*^9, 3.8097931397205544`*^9}, 
   3.8097939607781363`*^9},ExpressionUUID->"fed0b816-6971-4f82-9741-\
b87c85b9cddc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hminus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"G1", "[", "u", "]"}], "-", 
    RowBox[{"G1", "[", "v", "]"}], "-", 
    RowBox[{"G2", "[", "u", "]"}], "+", 
    RowBox[{"G2", "[", "v", "]"}]}]}], " ", ";", 
  RowBox[{
   RowBox[{"Hplus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"G1", "[", "u", "]"}], "+", 
    RowBox[{"G1", "[", "v", "]"}], "-", 
    RowBox[{"G2", "[", "u", "]"}], "-", 
    RowBox[{"G2", "[", "v", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G1", "[", "u", "]"}], "-", 
       RowBox[{"G1", "[", "v", "]"}]}], ")"}]}], "+", 
    RowBox[{"G2", "[", "u", "]"}], "-", 
    RowBox[{"G2", "[", "v", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.811099284180225*^9, 3.811099378315787*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"54d35cd0-c686-43f9-b0e4-854a870cd8a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule9x9model5c", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["G1", "\[Prime]",
        MultilineFunction->None], "[", "u_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"g1", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G2", "\[Prime]",
        MultilineFunction->None], "[", "u_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"g2", "[", "u", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8097936581660943`*^9, {3.811099234630069*^9, 3.811099236535647*^9}, 
   3.8110993953815355`*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"6d58871a-759c-4570-aa8f-91430933d5a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "5"}], "]"}], ":=", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"Hplus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"Hminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "]"}]}], "0", "1", "0", "0", "0", 
         "0", "0"},
        {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
        {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"Hminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}]], " ", 
           RowBox[{"Sinh", "[", 
            RowBox[{"Hminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "]"}]}]}], "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
        {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"F", "[", 
             RowBox[{"u", ",", "v"}], "]"}]], " ", 
           RowBox[{"Sinh", "[", 
            RowBox[{"F", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "]"}]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "3", ",", "5"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "5"}], "]"}], ":=", 
   "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.809793491860853*^9, 3.8097934992809944`*^9}, {
   3.809794187672405*^9, 3.809794189306076*^9}, {3.8102858899060116`*^9, 
   3.8102858916044693`*^9}, {3.8103043273501306`*^9, 
   3.8103043308537617`*^9}, {3.8103044562404585`*^9, 3.810304466140981*^9}, {
   3.810304766200693*^9, 3.8103047681305285`*^9}, 3.8103048379927626`*^9, 
   3.8103049429765377`*^9, 3.8103087141168613`*^9, {3.81109921806293*^9, 
   3.8110992570749683`*^9}, 3.81109938916849*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"ad708690-44f3-4560-9e32-8e4fe62d47c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "3", ",", "5"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"G1", "[", "u", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"G2", "[", "u", "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "[", "u", "]"}], "-", 
           RowBox[{"g2", "[", "u", "]"}]}], ")"}]}], "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "[", "u", "]"}], "-", 
           RowBox[{"g2", "[", "u", "]"}]}], ")"}]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"g1", "[", "u", "]"}]}], "+", 
           RowBox[{"g2", "[", "u", "]"}]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["G1", "\[Prime]",
     MultilineFunction->None], "[", "u_", "]"}], ":=", 
   RowBox[{"g1", "[", "u", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    SuperscriptBox["G2", "\[Prime]",
     MultilineFunction->None], "[", "u_", "]"}], ":=", 
   RowBox[{"g2", "[", "u", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8097935044601207`*^9, 3.809793527148945*^9}, {
  3.810906975696825*^9, 3.8109069780180674`*^9}, {3.8109079484067183`*^9, 
  3.810907965647455*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"b359ce3f-8732-44f3-a24b-f5de801b54d8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 6", "Subsubsection",
 CellChangeTimes->{{3.8097935350866933`*^9, 
  3.80979353895138*^9}},ExpressionUUID->"78516268-d4e1-41fa-9c7b-\
fdb0d64b27a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "6"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "3"]}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"Gplus", "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{"iplus", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          RowBox[{"Gminus", "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{"iminus", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}], "0", "1", "0", "0", "0",
        "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "3"]}], " ", "a", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"Gplus", "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{"iplus", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          RowBox[{"Gminus", "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{"iminus", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}], "0", "0", "0", "1", "0",
        "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"Gminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           RowBox[{"iminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           RowBox[{"Gminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           RowBox[{"iminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"Gminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{"iminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           RowBox[{"Gminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{"iminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8097935413050804`*^9, 3.809793567426756*^9}, {
   3.8102858981030993`*^9, 3.8102858999481993`*^9}, {3.810304512984233*^9, 
   3.8103045342483683`*^9}, 3.8103091453508697`*^9, {3.8110995157694693`*^9, 
   3.811099572709282*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"56708908-f07a-4e07-8d86-24e89bf45a24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gplus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"G", "[", "u", "]"}], "+", 
    RowBox[{"G", "[", "v", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Gminus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"G", "[", "u", "]"}], "-", 
    RowBox[{"G", "[", "v", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"iplus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"i", "[", "u", "]"}], "+", 
    RowBox[{"i", "[", "v", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"iminus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"i", "[", "u", "]"}], "-", 
    RowBox[{"i", "[", "v", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "3", ",", "6"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "6"}], "]"}], ":=", 
   "1"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.810304379271288*^9, {3.8103047741344995`*^9, 3.8103047847670403`*^9}, 
   3.810304886816143*^9, 3.810304927554782*^9, {3.8110996481563597`*^9, 
   3.8110996487402053`*^9}, 3.8110997146497216`*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"c858a5b5-6899-4c3e-8a31-eb42dffcd1c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "3", ",", "6"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", "u", "]"}], "+", 
             RowBox[{"i", "[", "u", "]"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "+", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "+", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "a", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", "u", "]"}], "+", 
             RowBox[{"i", "[", "u", "]"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "+", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "-", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["G", "\[Prime]",
     MultilineFunction->None], "[", "u_", "]"}], ":=", 
   RowBox[{"g", "[", "u", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.809793571032099*^9, 3.809793587855938*^9}, {
  3.810906988854886*^9, 3.8109069910332747`*^9}, {3.8109081796069856`*^9, 
  3.8109081802335925`*^9}, {3.811099914011774*^9, 3.811099935260991*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"e7fbe653-2922-4f23-9d83-0ce6b2720765"],

Cell["\<\
Notice that it is necessary to use the following definitions in order to this \
R satisfy YBE :\
\>", "Text",
 CellChangeTimes->{{3.8097937604195905`*^9, 
  3.809793762707528*^9}},ExpressionUUID->"e9d84559-38e6-449c-800c-\
dc246c47b0a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule9x9model6b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i", "[", "u_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"ArcTanh", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", 
          RowBox[{"G", "[", "u", "]"}]}]], 
        RowBox[{"j", "[", "u", "]"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule9x9model6c", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"j", "[", "u_", "]"}], "2"], "\[RuleDelayed]", " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"G", "[", "u", "]"}]}]], "+", "b"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8110996552939825`*^9, 3.811099656303574*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"2dc5460d-7bb5-4471-9c6b-0b02293abefa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Model 7", "Subsubsection",
 CellChangeTimes->{{3.8097935901447916`*^9, 3.8097935943944683`*^9}, 
   3.809793759335539*^9},ExpressionUUID->"61e04797-b6fd-4c4b-8416-\
3b1ae2840b6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "7"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"Gplus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{"iplus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           RowBox[{"Gminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{"iminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}], "0", "1", "0", "0", 
        "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "a", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"Gplus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{"iplus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           RowBox[{"Gminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{"iminus", "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}], "0", "0", "0", "1", 
        "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"Gminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "-", 
            RowBox[{"iminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"Gminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "-", 
            RowBox[{"iminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"Gminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "+", 
            RowBox[{"iminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"Gminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "+", 
            RowBox[{"iminus", "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "]"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.809793598951274*^9, 3.8097936223925877`*^9}, {
  3.810285908483681*^9, 3.8102859101981*^9}, {3.8103045544493723`*^9, 
  3.8103045651896276`*^9}, {3.810309176573634*^9, 3.810309181964897*^9}, {
  3.811099737651061*^9, 3.811099779410787*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"38e6c790-1774-4340-97c5-76aa51d526d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gplus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"G", "[", "u", "]"}], "+", 
    RowBox[{"G", "[", "v", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Gminus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"G", "[", "u", "]"}], "-", 
    RowBox[{"G", "[", "v", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"iplus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"i", "[", "u", "]"}], "+", 
    RowBox[{"i", "[", "v", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"iminus", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"i", "[", "u", "]"}], "-", 
    RowBox[{"i", "[", "v", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "3", ",", "7"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "3", ",", "7"}], "]"}], ":=", 
   "1"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.810304390018593*^9, {3.8103047930798492`*^9, 3.810304795319821*^9}, {
   3.8103048983778367`*^9, 3.810304919908224*^9}, {3.811099726260648*^9, 
   3.8110997309619427`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"c1517b13-e4c1-4907-a26a-e62e70ffb527"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hamilnondiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "3", ",", "7"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", "u", "]"}], "-", 
             RowBox[{"i", "[", "u", "]"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "-", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "-", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "a", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", "u", "]"}], "-", 
             RowBox[{"i", "[", "u", "]"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "-", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "u", "]"}], "+", 
           RowBox[{
            SuperscriptBox["i", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["Gm", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"g", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["im", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"i", "'"}], "[", "u", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8097936271478786`*^9, 3.809793642718258*^9}, {
  3.8109070160074835`*^9, 3.8109070184271994`*^9}, {3.810908188627144*^9, 
  3.810908188858712*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"77ff361e-9bc4-49c6-8f57-6660e55d70fc"],

Cell["\<\
Notice that it is necessary to use the following definitions in order to this \
R satisfy YBE :\
\>", "Text",
 CellChangeTimes->{{3.8097937604195905`*^9, 
  3.809793762707528*^9}},ExpressionUUID->"6e4d4c3f-c95c-4300-bc9d-\
a1c3d94f7b8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule9x9model7b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i", "[", "u_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"ArcTanh", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", 
          RowBox[{"G", "[", "u", "]"}]}]], 
        RowBox[{"j", "[", "u", "]"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule9x9model7c", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"j", "[", "u_", "]"}], "2"], "\[RuleDelayed]", " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"G", "[", "u", "]"}]}]], "+", "b"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.809102839263296*^9, 3.809102923343549*^9}, {
   3.80910302871191*^9, 3.809103053859646*^9}, {3.8091031949729977`*^9, 
   3.8091032616657467`*^9}, {3.809103336823845*^9, 3.8091034705583296`*^9}, {
   3.809103662927269*^9, 3.809103667792287*^9}, {3.809103703657778*^9, 
   3.8091037086374645`*^9}, {3.8091038030228496`*^9, 3.809103810501879*^9}, {
   3.8091039870598526`*^9, 3.8091040180203915`*^9}, {3.8091041093910985`*^9, 
   3.809104232974655*^9}, {3.809793202286222*^9, 3.8097932037821856`*^9}, 
   3.8097936509511843`*^9, {3.8097937686166697`*^9, 3.809793793186002*^9}, {
   3.8110997918855643`*^9, 3.8110997927728744`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"e5b5aba7-1f81-47f7-8e61-f472d3f51229"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["9 x 9 (difference form)", "Subsection",
 CellChangeTimes->{{3.8090865623951035`*^9, 3.8090865662377815`*^9}, {
  3.809799323195365*^9, 3.8097993234486876`*^9}, {3.8099690506628695`*^9, 
  3.809969052578062*^9}},ExpressionUUID->"50110e3a-b27c-43f7-b295-\
0bf86e10ce9f"],

Cell["See R.S. Vieira arxiv : 1908.06932 and references therein. ", "Text",
 CellChangeTimes->{{3.810299022921863*^9, 3.8102990280611653`*^9}, {
  3.810299199120112*^9, 
  3.8102992402929845`*^9}},ExpressionUUID->"a7d90c43-f788-4401-82a7-\
48a7fe643d2f"]
}, Closed]],

Cell[CellGroupData[{

Cell["16 x 16 (non-difference form)", "Subsection",
 CellChangeTimes->{{3.8090865679063153`*^9, 3.8090865761065683`*^9}, {
  3.809799326028845*^9, 
  3.8097993262412205`*^9}},ExpressionUUID->"22b2d9a4-e1ef-4f0a-acae-\
971da2fb4ff9"],

Cell[CellGroupData[{

Cell["One model with so(4) symmetry", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 
   3.809112030508197*^9},ExpressionUUID->"a9982e05-af23-441b-b06d-\
0fea4f10aaf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "0"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"h1", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}]},
      {"0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0"},
      {"0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", "0"},
      {"0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0"},
      {
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}]},
      {"0", "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0"},
      {"0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}]},
      {"0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0"},
      {"0", "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0", "0"},
      {"0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0", "0"},
      {"0", 
       RowBox[{"-", 
        RowBox[{"h4", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"h4", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"h2", "[", "u", "]"}], "0", "0", 
       RowBox[{"h1", "[", "u", "]"}], "0"},
      {
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"h2", "[", "u", "]"}]}], "0", "0", "0", "0", 
       RowBox[{"h1", "[", "u", "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.809083685195818*^9, 3.8090836890268245`*^9}, {
  3.809108902386989*^9, 3.8091089119315076`*^9}, {3.8109070359630766`*^9, 
  3.810907043187113*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"cfd2fdd2-82a2-4607-96fa-951d375d3e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "0"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}]},
      {"0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0"},
      {"0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}]},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0"},
      {"0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0"},
      {"0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"H4", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H4", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"H1", "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"H1", "[", 
            RowBox[{"u", ",", "v"}], "]"}]], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"H2", "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]]}], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"H1", "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"H2", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"H2", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"H4", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090837055732107`*^9, 3.809083709413413*^9}, {
  3.8091089190364847`*^9, 3.8091089235115223`*^9}, {3.8097972555862494`*^9, 
  3.8097972564424205`*^9}, {3.8102859345609474`*^9, 3.810285936275334*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"728b6c1f-d418-45f6-ad40-40d34a9cb167"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeffregul", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "0"}], "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffbraidnondiff", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "0"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"H1", "[", 
        RowBox[{"u", ",", "v"}], "]"}], "+", 
       RowBox[{"H1", "[", 
        RowBox[{"v", ",", "u"}], "]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"H2", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"H4", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}], "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"H2", "[", 
          RowBox[{"u", ",", "v"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"H4", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"H2", "[", 
       RowBox[{"u", ",", "v"}], "]"}], "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
  3.810310254494845*^9, 3.810310262289949*^9}, {3.8103104375634317`*^9, 
  3.8103104458759985`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"1313a14b-b063-4d43-a825-a9eaee6e50aa"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 1", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
  3.8090636831888313`*^9, 
  3.8090636838371687`*^9}},ExpressionUUID->"edc3da8f-d63c-40b8-8ba1-\
c95bf8fbbeaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "\[Theta]_", "}"}], ",", "4", ",", "1"}], "]"}], ":=", 
  TagBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         SuperscriptBox["\[Theta]", "2"], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Theta]", "2"]}], ")"}]}]], "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Theta]", "2"]}], ")"}]}]], "0", "0", 
        FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "c", "0", "0", 
        RowBox[{"-", "c"}], "0"},
       {"0", "0", 
        FractionBox["\[Theta]", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0", "0", "0", "0", 
        FractionBox["\[Sigma]", 
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", "\[Theta]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Theta]"}]]]}]], "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["\[Theta]", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        FractionBox["\[Sigma]", 
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", "\[Theta]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Theta]"}]]]}]], "0", "0", "0"},
       {"0", 
        FractionBox["1", "2"], "0", "0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Theta]", "2"]}], ")"}]}]], "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{"-", "c"}], "0", "0", "c", "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox["\[Theta]", "2"], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Theta]", "2"]}], ")"}]}]], "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        FractionBox["\[Theta]", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0", 
        FractionBox["\[Sigma]", 
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", "\[Theta]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Theta]"}]]]}]], "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        FractionBox["\[Theta]", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0", "0", "0", "0", 
        FractionBox["\[Sigma]", 
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", "\[Theta]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Theta]"}]]]}]], "0", "0"},
       {"0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "\[Theta]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Theta]"}]]], " ", "\[Sigma]"}], "0", 
        "0", "0", "0", "0", 
        FractionBox["\[Theta]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "\[Theta]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Theta]"}]]], " ", "\[Sigma]"}], "0", 
        "0", 
        FractionBox["\[Theta]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox["\[Theta]", "2"], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Theta]", "2"]}]}]], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Theta]", "2"]}]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0"},
       {"0", "0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "\[Theta]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Theta]"}]]], " ", "\[Sigma]"}], "0", 
        "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["\[Theta]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "\[Theta]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Theta]"}]]], " ", "\[Sigma]"}], "0", 
        "0", "0", "0", "0", 
        FractionBox["\[Theta]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Theta]", "2"]}]], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", 
        FractionBox["1", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Theta]", "2"]}]}]], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        FractionBox[
         SuperscriptBox["\[Theta]", "2"], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Theta]", "2"]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.809065917864768*^9, 3.809065917900644*^9}, {
   3.809108979945674*^9, 3.8091089945566187`*^9}, 3.809798443576858*^9, {
   3.8109070561526847`*^9, 3.8109070616012135`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"99567685-1589-47f0-9402-169f5e6885b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "1"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "u", "-", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"c", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", "v"}]], " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", "u"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["v", "2"]}]]}]]}], "0", "0", 
       FractionBox[
        RowBox[{"c", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "v"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "v"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "u"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "u"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}], " ", "\[Sigma]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}], " ", "\[Sigma]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]]], "0", "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"c", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "v"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "v"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "u"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "u"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"c", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", "v"}]], " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", "u"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["v", "2"]}]]}]]}], "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "u", "-", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}], " ", "\[Sigma]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}], " ", "\[Sigma]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]]], "0", "0"},
      {"0", "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "v"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "v"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "u"}], "+", "v"}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "u"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["v", "2"]}]], " ", "\[Sigma]"}]]}], "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "v"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "v"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "u"}], "+", "v"}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "u"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["v", "2"]}]], " ", "\[Sigma]"}]]}], "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "u", "+", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0"},
      {"0", "0", "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "v"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "v"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "u"}], "+", "v"}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "u"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["v", "2"]}]], " ", "\[Sigma]"}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "v"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "v"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "u"}], "+", "v"}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "u"}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}], 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["v", "2"]}]], " ", "\[Sigma]"}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "v"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "u", "+", "v"}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "u"}], ")"}], 
          RowBox[{"1", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"3", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"]}]]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090660080800076`*^9, 3.8090660082734585`*^9}, 
   3.809108946331525*^9, 3.809109005996041*^9, 3.809797429843153*^9, {
   3.8102859881829805`*^9, 3.810285989917342*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"5ae24d3f-6a74-40eb-96db-632b7332bced"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "1"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffbraidnondiff", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "1"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   FractionBox[
    SuperscriptBox["u", "2"], "4"], "+", 
   FractionBox[
    RowBox[{"u", " ", "v"}], "2"], "-", 
   FractionBox[
    SuperscriptBox["v", "2"], "4"]}]}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
  3.810310254494845*^9, 3.8103102755829287`*^9}, {3.8103105095401073`*^9, 
  3.810310523263003*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"cc878e63-fbba-4802-b374-f5e0f4be516b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 2", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 
  3.8090157811906743`*^9}},ExpressionUUID->"9754d35c-0cfa-4c51-8d2e-\
48234e63a939"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "2"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"f", "[", "u", "]"}], "0", "0", 
       RowBox[{"h", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0"},
      {"0", 
       RowBox[{"h", "[", "u", "]"}], "0", "0", 
       RowBox[{"f", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0"},
      {"0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"h", "[", "u", "]"}]}]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"f", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0"},
      {"0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"f", "[", "u", "]"}]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"h", "[", "u", "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.80906113011649*^9, 3.809061130163337*^9}, {
   3.8090642394815254`*^9, 3.8090642401993375`*^9}, 3.809064605970738*^9, 
   3.809066971048437*^9, {3.809109268909545*^9, 3.809109272594722*^9}, 
   3.809798481600565*^9, {3.8102859983986607`*^9, 3.810285999632388*^9}, {
   3.8109070697273016`*^9, 3.8109070718812923`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"a3eaf5dd-3a82-4cf8-b8f6-8ae637464f63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "2"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["F", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0"},
      {"0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["F", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0"},
      {"0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "+", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "\[Sigma]"], "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "\[Sigma]"], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0"},
      {"0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "\[Sigma]"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "+", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "\[Sigma]"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090610779296465`*^9, 3.809061077991481*^9}, {
   3.8090642435470686`*^9, 3.80906424434986*^9}, 3.809067010587986*^9, {
   3.809109016401228*^9, 3.809109017567112*^9}, 3.8097976244062586`*^9, {
   3.8102860068690596`*^9, 3.8102860085854197`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"9dcbee09-b896-4e70-8044-90372dd61b27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "2"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "2"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H", "[", "u", "]"}], "-", 
       RowBox[{"H", "[", "v", "]"}]}], ")"}], "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
  3.810310254494845*^9, 3.810310286261801*^9}, {3.8103105888340635`*^9, 
  3.8103106091665206`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"fb41151f-b8b3-41e6-92e7-4551016c2f9c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 3", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
  3.809061833366923*^9, 
  3.809061833487645*^9}},ExpressionUUID->"27ff5778-a22d-403e-8e4f-\
72f32bfa7399"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "3"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"h", "[", "u", "]"}]}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"f", "[", "u", "]"}], "0", "0", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0"},
      {"0", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"f", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"h", "[", "u", "]"}]}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0"},
      {"0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"g", "[", "u", "]"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090675840290847`*^9, 3.809067584061992*^9}, {
   3.809067705618178*^9, 3.809067717131036*^9}, {3.8091092918292823`*^9, 
   3.809109294184979*^9}, 3.8097985028894606`*^9, {3.810907078723406*^9, 
   3.8109070830666904`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"81ff0bef-db60-408e-a7e3-cd8d44ff460a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "3"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]], " ", "\[Sigma]", " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["F", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0"},
      {"0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["F", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]], " ", "\[Sigma]", " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["G", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0"},
      {"0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "0"},
      {"0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["G", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090676451235847`*^9, 3.80906764520532*^9}, {
   3.8090677878365383`*^9, 3.8090678006863565`*^9}, {3.8091090257841983`*^9, 
   3.80910902722729*^9}, 3.809797711604498*^9, {3.810286015430132*^9, 
   3.810286017171523*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"4fcce0d7-abeb-46a5-acae-d6ae33347b52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "3"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffbraidnondiff", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "3"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H", "[", "u", "]"}], "-", 
      RowBox[{"H", "[", "v", "]"}]}], ")"}], "2"]}]}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
  3.810310254494845*^9, 3.810310262289949*^9}, {3.810310295516471*^9, 
  3.8103103134550323`*^9}, {3.8103106151364183`*^9, 3.8103106214352293`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"443271ce-cdd9-4fa5-8afe-c46e08163652"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 4", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
  3.809061833366923*^9, 3.809061833487645*^9}, {3.8090623501703444`*^9, 
  3.8090623503219414`*^9}},ExpressionUUID->"421dea94-ca3f-43e0-8bb7-\
f03a5cde28ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "4"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        SubscriptBox["c", "1"]}], "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"g", "[", "u", "]"}], " ", 
        SubscriptBox["c", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        SubscriptBox["c", "1"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"g", "[", "u", "]"}], " ", 
        SubscriptBox["c", "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        SubscriptBox["c", "1"]}], "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"g", "[", "u", "]"}], " ", 
        SubscriptBox["c", "2"]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        SubscriptBox["c", "1"]}], "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"g", "[", "u", "]"}], " ", 
        SubscriptBox["c", "2"]}], "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"g", "[", "u", "]"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        SubscriptBox["c", "2"]], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"g", "[", "u", "]"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        SubscriptBox["c", "2"]], "0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        SubscriptBox["c", "1"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        SubscriptBox["c", "1"]}], "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"g", "[", "u", "]"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        SubscriptBox["c", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"g", "[", "u", "]"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        SubscriptBox["c", "2"]], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], "-", 
          RowBox[{"g", "[", "u", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "1"]}], ")"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        SubscriptBox["c", "1"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        SubscriptBox["c", "1"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090680401961656`*^9, 3.809068040252018*^9}, {
  3.809109308317202*^9, 3.809109309380369*^9}, {3.8097985283310914`*^9, 
  3.8097985462295837`*^9}, {3.8109070888901205`*^9, 3.8109070915656204`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"3de4a70d-2413-453a-987d-c2e96b585c6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "4"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SubscriptBox["c", "1"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}], "-", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SubscriptBox["c", "1"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}], "-", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "-", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "2"]}]], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "-", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0", "0"},
      {"0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SubscriptBox["c", "1"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}], "-", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SubscriptBox["c", "1"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}], "-", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "-", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "2"]}]], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "-", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "2"]}]], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0"},
      {"0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["c", "2"]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}]], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["c", "2"]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "1"], " ", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["c", "1"]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "1"], " ", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["c", "1"]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}], "0"},
      {"0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["c", "2"]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], ")"}]}]], "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["F", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["F", "p"], "[", 
            RowBox[{"u", ",", "v"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["G", "m"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["c", "1"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["c", "2"]}], 
        RowBox[{"2", " ", 
         SubscriptBox["c", "1"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["c", "1"]}], ")"}]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "1"], " ", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["c", "1"]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "1"], " ", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SubscriptBox["c", "1"]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["G", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["G", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["G", "m"], "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]]}], ")"}], " ", 
           SubscriptBox["c", "1"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.809062674824583*^9, 3.8090626795245175`*^9}, {
   3.809064285719353*^9, 3.8090642865378523`*^9}, 3.8090680769510884`*^9, {
   3.809109041034384*^9, 3.8091090420327153`*^9}, {3.8097977353190994`*^9, 
   3.8097977357754817`*^9}, {3.810286028636815*^9, 3.8102860304499664`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"01833639-2bb2-419d-8064-fb1fa79119d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "4"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffbraidnondiff", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "4"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"G", "[", "u", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", "v", "]"}]}]}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"G", "[", "u", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"G", "[", "v", "]"}]}]}]]}], ")"}], " ", 
      SubscriptBox["c", "1"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"G", "[", "u", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", "v", "]"}]}]}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"G", "[", "u", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"G", "[", "v", "]"}]}]}]]}], ")"}], " ", 
      SubscriptBox["c", "1"]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
   3.810310254494845*^9, 3.810310262289949*^9}, 3.8103103047184033`*^9, {
   3.810310735785315*^9, 3.8103107423316393`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"1b13e284-dcf2-465a-890f-700a1daab597"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 5", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
  3.809061833366923*^9, 3.809061833487645*^9}, {3.8090623501703444`*^9, 
  3.8090623503219414`*^9}, {3.8090631010577517`*^9, 
  3.8090631013918266`*^9}},ExpressionUUID->"9b4d6860-adfc-44f5-a4df-\
b968f958122a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "5"}], "]"}], ":=", 
  TagBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"f", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"f", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"h", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"h", "[", "u", "]"}], "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"f", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"f", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"h", "[", "u", "]"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"h", "[", "u", "]"}], "0", "0"},
       {"0", "0", 
        RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"g", "[", "u", "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090625308348393`*^9, 3.8090625368700743`*^9}, {
   3.8090631225456204`*^9, 3.8090631280534515`*^9}, {3.8090643094204187`*^9, 
   3.8090643109984293`*^9}, 3.8090646251960506`*^9, {3.809109323189476*^9, 
   3.8091093253765793`*^9}, {3.809798570967876*^9, 3.809798573050866*^9}, {
   3.810907099156741*^9, 3.810907101351519*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"40d1681b-e537-4fe4-a7b6-b08826f4d2b2"],

Cell[TextData[{
 "Notice that for this Hamiltonian be generated from",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"u", ",", "v", ",", "4", ",", "5"}], "]"}], " ", "we", " ", 
     "need", " ", "to", " ", "define", " ", 
     RowBox[{"g", "[", "u", "]"}]}], "\[Rule]", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "u", "]"}], " ", 
           RowBox[{"h", "[", "u", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
      SuperscriptBox[
       RowBox[{"h", "[", "u", "]"}], "2"]], "."}]}]}]],ExpressionUUID->
  "009dda38-2c01-4a33-a72e-30aec1fc6659"]
}], "Text",
 CellChangeTimes->{{3.809798742801982*^9, 
  3.8097987811794653`*^9}},ExpressionUUID->"6c2ba701-0f40-49aa-b153-\
405bd6142497"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "5"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "v", "]"}]]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "v", "]"}]]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{"h", "[", "v", "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"h", "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", "u", "]"}], " ", 
             RowBox[{
              SubscriptBox["H", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"h", "[", "u", "]"}], " ", 
         RowBox[{"h", "[", "v", "]"}]}]], "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{"h", "[", "v", "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"h", "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", "u", "]"}], " ", 
             RowBox[{
              SubscriptBox["H", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"h", "[", "u", "]"}], " ", 
         RowBox[{"h", "[", "v", "]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0", "0"},
      {"0", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "v", "]"}]]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "v", "]"}]]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{"h", "[", "v", "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"h", "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", "u", "]"}], " ", 
             RowBox[{
              SubscriptBox["H", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"h", "[", "u", "]"}], " ", 
         RowBox[{"h", "[", "v", "]"}]}]], "0", "0", "1", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{"h", "[", "v", "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "v", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"h", "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", "u", "]"}], " ", 
             RowBox[{
              SubscriptBox["H", "m"], "[", 
              RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"h", "[", "u", "]"}], " ", 
         RowBox[{"h", "[", "v", "]"}]}]], "0", "0", "0", "0", "0", "1", "0", 
       "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", 
       RowBox[{
        SubscriptBox["H", "m"], "[", 
        RowBox[{"u", ",", "v"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", 
       RowBox[{
        SubscriptBox["H", "m"], "[", 
        RowBox[{"u", ",", "v"}], "]"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "u", "]"}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "u", "]"}]]}], "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SubscriptBox["H", "m"], "[", 
        RowBox[{"u", ",", "v"}], "]"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       RowBox[{
        SubscriptBox["H", "m"], "[", 
        RowBox[{"u", ",", "v"}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "u", "]"}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "u", "]"}], " ", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], 
         RowBox[{"h", "[", "u", "]"}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.809063189252755*^9, 3.8090631920931234`*^9}, {
  3.809064314366784*^9, 3.809064315386285*^9}, {3.809109049051953*^9, 
  3.8091090502168455`*^9}, {3.8097977561602297`*^9, 3.809797773626786*^9}, {
  3.810286039608475*^9, 3.8102860413797383`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"a5b0a9dc-a804-49bf-bc6a-c6c079f14f59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "5"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffbraidnondiff", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "5"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", "[", "v", "]"}], "+", 
      RowBox[{
       RowBox[{"f", "[", "v", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", "u", "]"}], "-", 
         RowBox[{"H", "[", "v", "]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", "[", "u", "]"}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"H", "[", "u", "]"}]}], "+", 
         RowBox[{"H", "[", "v", "]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"h", "[", "u", "]"}], " ", 
    RowBox[{"h", "[", "v", "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
   3.810310254494845*^9, 3.810310262289949*^9}, 3.810310324709668*^9, {
   3.8103108445382776`*^9, 3.810310856805897*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"621cb348-8a42-4a99-b2d7-4ba6f7773130"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 6", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
  3.809061833366923*^9, 3.809061833487645*^9}, {3.8090623501703444`*^9, 
  3.8090623503219414`*^9}, {3.8090631010577517`*^9, 3.8090631013918266`*^9}, {
  3.809063322495493*^9, 
  3.809063322751856*^9}},ExpressionUUID->"0af8e118-8402-4800-9712-\
eaa99497ca55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "6"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "-", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "-", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "-", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "-", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"F", "[", "u", "]"}]}]], " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"h", "[", "u", "]"}]}]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"F", "[", "u", "]"}]}]], " ", 
         RowBox[{"h", "[", "u", "]"}]}], "c"], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"2", " ", "\[Sigma]", " ", 
        RowBox[{"h", "[", "u", "]"}]}], "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f", "[", "u", "]"}]}], "+", 
        RowBox[{"h", "[", "u", "]"}], "+", 
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"h", "[", "u", "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.809069091952056*^9, 3.8090690950897384`*^9}, {
   3.809069146092317*^9, 3.8090691728634653`*^9}, {3.8091093307751474`*^9, 
   3.809109331924076*^9}, 3.8097985950507135`*^9, {3.8109071105622206`*^9, 
   3.8109071132736416`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"7dea16f9-43ec-4a57-9079-890e1bb478ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "6"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SubscriptBox["F", "p"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SubscriptBox["F", "p"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0"},
      {"0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SubscriptBox["F", "p"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SubscriptBox["F", "p"], "[", 
             RowBox[{"u", ",", "v"}], "]"}]}], "+", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}], "c"], "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0"},
      {"0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Sigma]", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", "\[Sigma]", " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0"},
      {"0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          SubscriptBox["F", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", "0", "0", "0", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["F", "p"], "[", 
           RowBox[{"u", ",", "v"}], "]"}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["H", "m"], "[", 
          RowBox[{"u", ",", "v"}], "]"}]}]], "0", "0", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", "\[Sigma]", " ", 
        RowBox[{
         SubscriptBox["H", "m"], "[", 
         RowBox[{"u", ",", "v"}], "]"}]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SubscriptBox["F", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["H", "m"], "[", 
           RowBox[{"u", ",", "v"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Sigma]", " ", 
           RowBox[{
            SubscriptBox["H", "m"], "[", 
            RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090688574529605`*^9, 3.809068857546693*^9}, {
  3.8090691070799217`*^9, 3.8090691169606323`*^9}, {3.8091090605971365`*^9, 
  3.809109062069212*^9}, {3.809797819401269*^9, 3.809797819801201*^9}, {
  3.810286049539917*^9, 3.810286051065836*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"849f328b-cf80-404f-be4b-eaa09b515c9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "6"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffbraidnondiff", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "6"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"H", "[", "u", "]"}], "2"]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"H", "[", "u", "]"}], " ", 
    RowBox[{"H", "[", "v", "]"}]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"H", "[", "v", "]"}], "2"]}]}]}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
   3.810310254494845*^9, 3.810310262289949*^9}, 3.8103103330794835`*^9, {
   3.8103109371174607`*^9, 3.8103109680162115`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"8fd700ea-c057-4c89-86c0-fd2e500710b7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 7", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
  3.809061833366923*^9, 3.809061833487645*^9}, {3.8090623501703444`*^9, 
  3.8090623503219414`*^9}, {3.8090631010577517`*^9, 3.8090631013918266`*^9}, {
  3.809063322495493*^9, 3.809063322751856*^9}, {3.809079826995362*^9, 
  3.8090798271300373`*^9}},ExpressionUUID->"d37af166-ed97-40fb-bdb6-\
99e54c63d897"],

Cell["\<\
The R - matrix for this model is the AdS/CFT R - matrix derived in[*] and \
[**] in the string frame.
   [*] : N. Beisert, The SU(2|2) dynamic S-matrix , Adv. Theor. Math. Phys. \
12, 945(2008), hep-th/0511082.
   [**]: G. Arutyunov, S. Frolov & M. Zamaklar, The Zamolodchikov-Faddeev \
algebra for AdS5  S 5 superstring, JHEP 0704, 002 (2007), hep-th/0612229.\
\>", "Text",
 CellChangeTimes->{{3.8114441393375607`*^9, 3.8114441393444834`*^9}, {
  3.8114442523581123`*^9, 3.811444285674407*^9}, {3.811444578981781*^9, 
  3.81144460216691*^9}, {3.8114446782205267`*^9, 
  3.81144470850137*^9}},ExpressionUUID->"65ed2de3-4c1f-4d4e-bf06-\
b9e7b467ab55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "\[Theta]_", "}"}], ",", "4", ",", "7"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        FractionBox["1", "4"], " ", "c1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], ")"}]}], "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["c1", "4"]}], "0", "0", 
       RowBox[{
        FractionBox["1", "4"], " ", "c1", " ", 
        SuperscriptBox[
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "0", "0", "0", "0", 
       "0", "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0", 
       "0"},
      {"0", 
       RowBox[{
        FractionBox["1", "4"], " ", "c1", " ", 
        SuperscriptBox[
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["c1", "4"]}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "4"], " ", "c1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], ")"}]}], "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"c1", "-", 
          RowBox[{"c1", " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}], ")"}]}], "0", 
       "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox["c1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"JacobiCS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"JacobiDS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]]}], ")"}]}], "0", 
       "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "16"]}], " ", 
        SuperscriptBox["c1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"JacobiCS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"JacobiDS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]]}], ")"}]}], "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["c1", "4"], "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", "c1", " ", 
        SuperscriptBox[
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c1", "2"], " ", 
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"JacobiCS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], " ", 
            RowBox[{"JacobiDS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}]}], "-", 
           RowBox[{"JacobiNS", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                TemplateBox[{"2"},
                 "C"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"8", " ", "c3"}], 
              SuperscriptBox["c1", "2"]]}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "3"]}], ")"}]}], 
        RowBox[{"4", " ", "s", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "c1"}], " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]], " ", 
         SqrtBox[
          RowBox[{"c1", "-", 
           RowBox[{"c1", " ", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}]]}]], "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "16"]}], " ", 
        SuperscriptBox["c1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"JacobiCS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"JacobiDS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]]}], ")"}]}], "0", 
       "0", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox["c1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"JacobiCS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"JacobiDS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"JacobiNS", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Theta]", "+", 
                  TemplateBox[{"2"},
                   "C"]}], ")"}]}], ",", 
               FractionBox[
                RowBox[{"8", " ", "c3"}], 
                SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]]}], ")"}]}], "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", "c1", " ", 
        SuperscriptBox[
         RowBox[{"JacobiNS", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", 
              TemplateBox[{"2"},
               "C"]}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"8", " ", "c3"}], 
            SuperscriptBox["c1", "2"]]}], "]"}], "2"]}], "0", "0", 
       FractionBox["c1", "4"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"c1", "-", 
          RowBox[{"c1", " ", 
           SuperscriptBox[
            RowBox[{"JacobiNS", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "c1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Theta]", "+", 
                 TemplateBox[{"2"},
                  "C"]}], ")"}]}], ",", 
              FractionBox[
               RowBox[{"8", " ", "c3"}], 
               SuperscriptBox["c1", "2"]]}], "]"}], "2"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090818472654524`*^9, 3.8090818504366655`*^9}, {
  3.80910934135387*^9, 3.8091093725454946`*^9}, {3.810907122154068*^9, 
  3.8109071247593603`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"56a35d81-77a0-4079-8395-e66686a2a649"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 8", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
  3.809061833366923*^9, 3.809061833487645*^9}, {3.8090623501703444`*^9, 
  3.8090623503219414`*^9}, {3.8090631010577517`*^9, 3.8090631013918266`*^9}, {
  3.809063322495493*^9, 3.809063322751856*^9}, {3.8090766480826416`*^9, 
  3.809076648571356*^9}},ExpressionUUID->"b06b662c-27bd-436c-9f42-\
088e9ae57308"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamilnondiff", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "8"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", "u"}]]}], "c3"]}], "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", "u"}]]}], "c3"]}], "0", "0", "0", "0", "0", "0",
        "1", "0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", "u"}]]}], "c3"]}], "0", "0", "0", "0", "0", "0",
        "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", "u"}]]}], "c3"]}], "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "c2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"c3", " ", "u"}]]}], "c3"], "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["c3", "2"], "16"]}], "0", "0", 
       FractionBox[
        SuperscriptBox["c3", "2"], "16"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "c2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"c3", " ", "u"}]]}], "c3"], "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"c3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"c3", " ", "u"}]]}], 
            SuperscriptBox["c3", "2"]]}], ")"}]}], 
        RowBox[{"4", " ", "\[Sigma]"}]], "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", 
       FractionBox[
        SuperscriptBox["c3", "2"], "16"], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["c3", "2"], "16"]}], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", "c2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"c3", " ", "u"}]]}], "c3"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{"2", " ", "c2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"c3", " ", "u"}]]}], "c3"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090804553022904`*^9, 3.809080456656127*^9}, {
  3.8091093607689734`*^9, 3.809109362089446*^9}, {3.810907133200212*^9, 
  3.810907137268962*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"34eef7bf-bc2c-4fff-99e6-c7b632d85233"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "8"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c3", "2"], " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "u"}], "2"]]}], "+", 
           RowBox[{"8", " ", "c2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"c3", " ", "u"}], "2"], "+", 
              RowBox[{"c3", " ", "v"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "v"}], "2"]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c3", "2"], "-", 
              RowBox[{"8", " ", "c2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"c3", " ", "u"}]]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["c3", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "u"}], "2"]], "-", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], "2"]}], "-", 
         RowBox[{"16", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "u"}], "+", "v"}], ")"}]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"3", " ", "v"}]}], ")"}]}]]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "4"], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "u"}], "2"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "v"}], "2"]]}]], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Tanh", "[", 
           RowBox[{
            FractionBox["1", "4"], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "c3"]}], "0", "0", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{
           FractionBox["1", "4"], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "c3"], "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "u"}], "2"]], "-", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c3", "2"], "-", 
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", "c3", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]]}], "0", "0", "0", "0",
        "0", "1", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "u"}], "2"]], "-", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c3", "2"], "-", 
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", "c3", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]]}], "0", "0", "0", "0",
        "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "4"], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "u"}], "2"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "v"}], "2"]]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["c3", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "u"}], "2"]], "-", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], "2"]}], "-", 
         RowBox[{"16", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "u"}], "+", "v"}], ")"}]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"3", " ", "v"}]}], ")"}]}]]}], ")"}]}]], "0", "0", "0",
        "0", "0", "0", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{
           FractionBox["1", "4"], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "c3"], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Tanh", "[", 
           RowBox[{
            FractionBox["1", "4"], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "c3"]}], "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c3", "2"], " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "u"}], "2"]]}], "+", 
           RowBox[{"8", " ", "c2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox[
               RowBox[{"c3", " ", "u"}], "2"], "+", 
              RowBox[{"c3", " ", "v"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "v"}], "2"]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c3", "2"], "-", 
              RowBox[{"8", " ", "c2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"c3", " ", "u"}]]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"]}]], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "u"}], "2"]], "-", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c3", "2"], "-", 
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", "c3", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]]}], "0", "0", "1", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "u"}], "2"]], "-", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c3", "2"], "-", 
            RowBox[{"8", " ", "c2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", "c3", " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]]}], "0", "0", "0", "0",
        "0", "1", "0", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "u"}], "2"]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c3", "2"], "+", 
           RowBox[{"8", " ", "c2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox["1", "2"], " ", "c3", " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]], "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "u"}], "2"]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c3", "2"], "+", 
           RowBox[{"8", " ", "c2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox["1", "2"], " ", "c3", " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]], "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"3", " ", "v"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"c3", " ", "v"}]], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                FractionBox["1", "2"], " ", "c3", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "v"}], ")"}]}]]}], ")"}]}], "+", 
           RowBox[{"8", " ", "c2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"c3", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                FractionBox["1", "2"], " ", "c3", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", 
                  RowBox[{"3", " ", "v"}]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"]}]], "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        FractionBox["1", "4"], " ", "c3", " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{
          FractionBox["1", "4"], " ", "c3", " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", "c3", " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{
          FractionBox["1", "4"], " ", "c3", " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "0", "0", "0", "0", "0",
        "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["c3", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "u"}], "2"]], "-", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], "2"]}], "+", 
         RowBox[{"16", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "u"}], "+", "v"}], ")"}]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"3", " ", "v"}]}], ")"}]}]]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "4"], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "u"}], "2"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "v"}], "2"]]}]], "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "u"}], "2"]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c3", "2"], "+", 
           RowBox[{"8", " ", "c2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox["1", "2"], " ", "c3", " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "u"}], "2"]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c3", "2"], "+", 
           RowBox[{"8", " ", "c2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              FractionBox["1", "2"], " ", "c3", " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", "v"}], ")"}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", "\[Sigma]"}]], "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", "c3", " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{
          FractionBox["1", "4"], " ", "c3", " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "0", "0", 
       RowBox[{
        FractionBox["1", "4"], " ", "c3", " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{
          FractionBox["1", "4"], " ", "c3", " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}], "0", "0", "0", "0", "0",
        "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "4"], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "u"}], "2"]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"c3", " ", "v"}], "2"]]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["c3", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "u"}], "2"]], "-", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], "2"]}], "+", 
         RowBox[{"16", " ", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "c3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "-", "v"}], ")"}]}], "]"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "u"}], "+", "v"}], ")"}]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "4"], " ", "c3", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"3", " ", "v"}]}], ")"}]}]]}], ")"}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"3", " ", "v"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"c3", " ", "v"}]], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                FractionBox["1", "2"], " ", "c3", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "v"}], ")"}]}]]}], ")"}]}], "+", 
           RowBox[{"8", " ", "c2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"c3", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                FractionBox["1", "2"], " ", "c3", " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", 
                  RowBox[{"3", " ", "v"}]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["c3", "2"]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8090804789535913`*^9, 3.8090804828487787`*^9}, {
  3.809109082503536*^9, 3.8091090839307213`*^9}, {3.8102860665185127`*^9, 
  3.8102860684723225`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"7d9fe5a7-a60d-4155-831b-4ded62e6f86e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "u_"}], "}"}], ",", "4", ",", "8"}], "]"}], ":=", 
   "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraidnondiff", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u_", ",", "v_"}], "}"}], ",", "4", ",", "8"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["c2", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "c3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"c3", " ", "u"}], "2"]], "-", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], "2"]}], 
      SuperscriptBox["c3", "4"]]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "c3", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"c3", " ", "u"}], "2"]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"c3", " ", "v"}], "2"]]}], ")"}], "2"]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.810310084639172*^9, 3.810310094283213*^9}, {
   3.810310254494845*^9, 3.810310262289949*^9}, 3.810310346946998*^9, {
   3.8103110714574814`*^9, 3.8103110849232464`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"aa684ca4-e563-42f0-8201-90f5305967a3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["16 x 16 (Generalized Hubbard)", "Subsection",
 CellChangeTimes->{{3.8090865679063153`*^9, 3.8090865761065683`*^9}, {
  3.809799326028845*^9, 3.8097993262412205`*^9}, {3.811443291054043*^9, 
  3.811443297694452*^9}, {3.8127291553217993`*^9, 
  3.8127291601639485`*^9}},ExpressionUUID->"76662689-db88-41ef-b4bb-\
15e9a20e7a2f"],

Cell["\<\
from section 5 .3 of the \[OpenCurlyDoubleQuote]Yang-Baxter and the Boost: \
splitting the difference\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.8127291657714047`*^9, 3.8127291683094454`*^9}, {
  3.8127292086567955`*^9, 
  3.8127292656323805`*^9}},ExpressionUUID->"07ca4a5c-79fd-45d4-9ac5-\
5664b29d1be4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "GenHub"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "\[Lambda]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "\[Lambda]", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], "\[Xi]"]}], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}], "\[Xi]"], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0", "0"},
       {"0", "0", "0", "0", "\[Lambda]", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Lambda]", "2"]}], "\[Xi]"], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}], "\[Xi]"]}], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "\[Lambda]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"\[Lambda]", " ", "\[Tau]"}]},
       {"0", 
        RowBox[{"-", "\[Xi]"}], "0", "0", "\[Xi]", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", 
        RowBox[{"-", "\[Lambda]"}], "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "\[Xi]", "0", "0", 
        RowBox[{"-", "\[Xi]"}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[Lambda]"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["\[Lambda]", "\[Tau]"], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", "4", ",", "GenHub"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "GenHub"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "u"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "u"}]]}], ")"}], "2"], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "u"}]]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.809083685195818*^9, 3.8090836890268245`*^9}, {
  3.809108902386989*^9, 3.8091089119315076`*^9}, {3.8109070359630766`*^9, 
  3.810907043187113*^9}, {3.81144330696581*^9, 3.811443319060362*^9}, {
  3.8114434523021154`*^9, 3.811443472182267*^9}, {3.8114436886114836`*^9, 
  3.8114436936088796`*^9}, {3.811443749955393*^9, 3.8114438074661274`*^9}, {
  3.812267901375784*^9, 3.8122679175613422`*^9}, {3.812268180537938*^9, 
  3.812268183701457*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"3dbf5755-7704-473a-996b-f50778113a5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "GenHub"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"Cosh", "[", "u", "]"}], "-", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"Sinh", "[", "u", "]"}]}]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
          RowBox[{"Sinh", "[", "u", "]"}], " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{"Sech", "[", "u", "]"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}], 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"Tanh", "[", "u", "]"}]}]}], ")"}]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{"\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"Tanh", "[", "u", "]"}]}]}], ")"}]}]], "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "1", "0",
         "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0",
         "0", "1", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"Sech", "[", "u", "]"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
          RowBox[{"Sinh", "[", "u", "]"}], " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{"\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"Tanh", "[", "u", "]"}]}]}], ")"}]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}], 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"Tanh", "[", "u", "]"}]}]}], ")"}]}]]}], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"Cosh", "[", "u", "]"}], "-", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"Sinh", "[", "u", "]"}]}]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0", "1", "0", "0", "0", "0",
         "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "1", "0",
         "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"Cosh", "[", "u", "]"}], "0", "0", "0", "0", 
        RowBox[{"\[Lambda]", " ", "\[Tau]", " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"\[Xi]", " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{"\[Xi]", " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"Sinh", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]", "-", 
            RowBox[{"Tanh", "[", "u", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"Sech", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "u", "]"}], "2"]}], "+", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"Sinh", "[", 
              RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Lambda]", "2"]}]], " ", 
         RowBox[{"Sinh", "[", "u", "]"}]}], "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"\[Xi]", " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{"\[Xi]", " ", 
          RowBox[{"Tanh", "[", "u", "]"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"Sech", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "u", "]"}], "2"]}], "+", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"Sinh", "[", 
              RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"Sinh", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]", "-", 
            RowBox[{"Tanh", "[", "u", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Tanh", "[", "u", "]"}]}]}]], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"Sinh", "[", "u", "]"}]}], "\[Tau]"], "0", "0", "0", "0", 
        RowBox[{"Cosh", "[", "u", "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8090837055732107`*^9, 3.809083709413413*^9}, {
  3.8091089190364847`*^9, 3.8091089235115223`*^9}, {3.8097972555862494`*^9, 
  3.8097972564424205`*^9}, {3.8102859345609474`*^9, 3.810285936275334*^9}, {
  3.8114433515672827`*^9, 3.8114434156727715`*^9}, {3.8114436605332413`*^9, 
  3.8114436611523085`*^9}, {3.8122680881689267`*^9, 3.8122680983241315`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"8a10c613-ed5f-4be3-93af-b569bc984be6"]
}, Closed]],

Cell[CellGroupData[{

Cell["16 x 16 (difference form)", "Subsection",
 CellChangeTimes->{{3.8090865679063153`*^9, 3.8090865761065683`*^9}, {
  3.809799326028845*^9, 3.8097993262412205`*^9}, {3.8098010895359697`*^9, 
  3.809801090012744*^9}},ExpressionUUID->"ed25dc2f-e05e-4567-9d94-\
2f3b42ae1292"],

Cell["see: J.Phys.A 53 (2020) 38, 385201 (arXiv : 1911.01439);", "Text",
 CellChangeTimes->{{3.8105739761868744`*^9, 
  3.8105739861724873`*^9}},ExpressionUUID->"7f8a10ea-ab4d-40be-9eb0-\
5b443306be44"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "a_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "a_"}], "]"}], ":=", "1"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.810312856829406*^9, 3.8103128632432203`*^9}, {
  3.810312965324565*^9, 3.810312965995716*^9}, {3.810313755463724*^9, 
  3.8103137645639906`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"680739f9-f7cc-4197-a233-9a15dac9d9e2"],

Cell[CellGroupData[{

Cell["Model 1", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}},ExpressionUUID->"9ba50a14-76df-4bd6-be29-\
1ccc55884cf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Eta]", "+", 
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Eta]", "+", 
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0"},
           {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Eta]", "+", 
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Eta]", "+", 
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{
                RowBox[{"ArcCot", "[", 
                 RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0"},
           {"0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0", "0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"Cot", "[", "\[Eta]", "]"}], " ", 
                 RowBox[{"Cot", "[", 
                  RowBox[{
                   RowBox[{"ArcCot", "[", 
                    RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                    RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}]}], 
               ")"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"Cot", "[", "\[Eta]", "]"}], " ", 
                 RowBox[{"Cot", "[", 
                  RowBox[{
                   RowBox[{"ArcCot", "[", 
                    RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                    RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}]}], 
               ")"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "1", "0"},
           {"0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0", "0", "0", "0", "0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"Cot", "[", "\[Eta]", "]"}], " ", 
                 RowBox[{"Cot", "[", 
                  RowBox[{
                   RowBox[{"ArcCot", "[", 
                    RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                    RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}]}], 
               ")"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{
               RowBox[{"ArcCot", "[", 
                RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0", "0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"Cot", "[", "\[Eta]", "]"}], " ", 
                 RowBox[{"Cot", "[", 
                  RowBox[{
                   RowBox[{"ArcCot", "[", 
                    RowBox[{"Tan", "[", "\[Eta]", "]"}], "]"}], "-", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                    RowBox[{"Cot", "[", "\[Eta]", "]"}]}]}], "]"}]}]}], 
               ")"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "//", "TrigToExp"}], "//", "Simplify"}], "//",
      "PowerExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
  3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8103136167365017`*^9, 
  3.8103136181614804`*^9}, {3.81107939926502*^9, 3.8110794011728783`*^9}, {
  3.811100586291526*^9, 3.8111005902045355`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"283eb521-2fc3-4521-9711-2963f3937dbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "1"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "a", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "c"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Eta]", "]"}], "2"]}], 
         RowBox[{"4", " ", "b"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "c"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Eta]", "]"}], "2"]}], 
         RowBox[{"4", " ", "b"}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "a", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "c"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Eta]", "]"}], "2"]}], 
         RowBox[{"4", " ", "b"}]], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "c"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Eta]", "]"}], "2"]}], 
         RowBox[{"4", " ", "b"}]], "0", "0"},
       {"0", "0", "b", "0", "0", "0", "0", "0", "c", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "b", "0", "0", "c", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "b", "0", "0", "0", "0", "0", "0", "0", "0", "c", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "b", "0", "0", "0", "0", "0", "c", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.810572162996285*^9, 3.8105721899986124`*^9}, {
  3.8109071528518834`*^9, 3.8109071549594007`*^9}, {3.8110794863075066`*^9, 
  3.811079487364732*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"c19a8712-2060-40f5-9261-c0fad5e4ee76"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "a1"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0"},
       {"0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "1", "0"},
       {"0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098013366859145`*^9, 3.80980137830191*^9}, {
  3.81031548103925*^9, 3.8103154823168583`*^9}, {3.811079519212752*^9, 
  3.8110795206828365`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"fff5208f-a500-48ac-b7a3-289fa2d3ef05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "a1"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "a", "0", "0", "0", "0", "0", "d", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", "d", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "a", "0", "0", "d", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", "d", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "c", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "c", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "c", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "c", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.810572252304782*^9, 3.8105722572969675`*^9}, {
  3.8109089131979866`*^9, 3.8109089146570387`*^9}, {3.81107953359534*^9, 
  3.8110795345906925`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"2f562e94-0056-46c5-bca8-759a44a65aeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "b1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TagBox[
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
             "0", "0", "0"},
            {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
             "0", "0", "0"},
            {"0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["b"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["d"]], "0", "0", "0", "0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "a"}], " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0", "0", "0", "0", 
             "0", "0"},
            {"0", "0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["b"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["d"]], "0", "0", "0", "0", "0", "0", "0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "a"}], " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0", "0"},
            {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
             "0", "0", "0"},
            {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
             "0", "0", "0"},
            {"0", "0", "0", "0", "0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["b"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["d"]], "0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "a"}], " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0", "0", "0", "0", 
             "0"},
            {"0", "0", "0", "0", "0", "0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["b"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["d"]], "0", "0", "0", "0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "a"}], " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0"},
            {"0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"a", " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0", "0", "0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["d"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["b"]], "0", "0", "0", "0", "0", "0", "0"},
            {"0", "0", "0", "0", "0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"a", " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["d"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["b"]], "0", "0", "0", "0", "0", "0"},
            {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
             "0", "0", "0"},
            {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
             "0", "1", "0"},
            {"0", "0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"a", " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0", "0", "0", "0", 
             "0", "0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["d"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["b"]], "0", "0", "0"},
            {"0", "0", "0", "0", "0", "0", "0", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"a", " ", "u"}]], " ", 
              RowBox[{"Sec", "[", 
               RowBox[{
                SqrtBox["b"], " ", 
                SqrtBox["d"], " ", "u"}], "]"}]}], "0", "0", "0", "0", "0", 
             FractionBox[
              RowBox[{
               SqrtBox["d"], " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 SqrtBox["b"], " ", 
                 SqrtBox["d"], " ", "u"}], "]"}]}], 
              SqrtBox["b"]], "0", "0"},
            {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
             "0", "0", "0"},
            {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
             "0", "0", "1"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "//", "TrigToExp"}], "//", "Simplify"}], "//",
      "PowerExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.809801381152644*^9, 3.809801409655034*^9}, {
   3.810315474776537*^9, 3.8103154765151167`*^9}, {3.8110795808808107`*^9, 
   3.811079583207548*^9}, 3.81110083896878*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"3840923e-aff8-47d0-acf7-8123432d121b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "b1"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "a", "0", "0", "0", "0", "0", "d", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", "d", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "a", "0", "0", "d", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", "d", 
        "0", "0"},
       {"0", "0", "b", "0", "0", "0", "0", "0", 
        RowBox[{"-", "a"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "b", "0", "0", 
        RowBox[{"-", "a"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "b", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "a"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "b", "0", "0", "0", "0", "0", 
        RowBox[{"-", "a"}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8105723142048903`*^9, 3.8105723194499598`*^9}, {
  3.8109089009526815`*^9, 3.810908902713998*^9}, {3.811079644679468*^9, 
  3.811079645676794*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"5025db6b-e626-4a2c-8a5d-3eeb801f858d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 2", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 
   3.80980132930956*^9}},ExpressionUUID->"e80cb9e3-39c5-424e-ac56-\
bea4e3951724"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "2"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"Cosh", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"Cosh", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0", "0"},
           {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"Cosh", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", 
              RowBox[{"Cosh", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"2", " ", "b"}]], "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0"},
           {"0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0", "0", "0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sech", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sech", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", 
              RowBox[{"\[Eta]", "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", 
            RowBox[{
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", 
              RowBox[{"\[Eta]", "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0"},
           {"0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0", "0", "0", "0", 
            "0", "0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sech", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "c"}], ")"}], " ", "u"}]], " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", "\[Eta]", "]"}]}], "0", "0", "0", "0", "0", 
            FractionBox[
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"Csch", "[", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                 RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"Sech", "[", "\[Eta]", "]"}], " ", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}], "]"}]}], 
             RowBox[{"a", "+", "c"}]], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", 
              RowBox[{"\[Eta]", "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}]}], "0", "0", 
            "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", 
            RowBox[{
             RowBox[{"Csch", "[", 
              RowBox[{"\[Eta]", "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"Sinh", "[", 
              RowBox[{"\[Eta]", "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "c"}], ")"}], " ", "u", " ", 
                RowBox[{"Tanh", "[", "\[Eta]", "]"}]}]}], "]"}]}]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "//", "TrigToExp"}], "//", "Simplify"}], "//",
      "PowerExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, 3.809801468434966*^9, {3.810313624569333*^9, 
   3.810313625670337*^9}, {3.8110796779407654`*^9, 3.8110796789998894`*^9}, 
   3.811100850659354*^9},
 CellLabel->
  "In[173]:=",ExpressionUUID->"480ee7e6-c44d-41f2-836f-f75b28d10c84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "2"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "\[Eta]", "]"}], "2"]}], "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "\[Eta]", "]"}], "2"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "a", "0", "0", 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "\[Eta]", "]"}], "2"]}], "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", "\[Eta]", "]"}], "2"]}], "0", "0"},
       {"0", "0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], "2"], 
         RowBox[{"4", " ", "b"}]], "0", "0", "0", "0", "0", "c", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], "2"], 
         RowBox[{"4", " ", "b"}]], "0", "0", "c", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"a", "+", "c"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"a", "+", "c"}], "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], "2"], 
         RowBox[{"4", " ", "b"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "c", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], "2"], 
         RowBox[{"4", " ", "b"}]], "0", "0", "0", "0", "0", "c", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"a", "+", "c"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"a", "+", "c"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.810572377003702*^9, 3.8105723881405573`*^9}, {
  3.8109071751099033`*^9, 3.8109071766359887`*^9}, {3.811079755755965*^9, 
  3.81107975667156*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"d14cb564-5113-47bc-9b00-00ba938812d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "a2"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0"},
       {"0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]], "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]], "0"},
       {"0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}], ")"}]}], 
         RowBox[{"a", "+", "c"}]], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}], " ", "u"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.809801520672599*^9}, {
   3.8103154940470605`*^9, 3.8103154955132275`*^9}, 3.8110796975726833`*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"273a17e4-1b6f-48ab-9e0c-cf6b2055532d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamildiff", "[", 
   RowBox[{"4", ",", "a2"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "a", "0", "0", "0", "0", "0", "d", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", "d", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "a", "0", "0", "d", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", "d", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "c", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "c", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"a", "+", "c"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"a", "+", "c"}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "c", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "c", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"a", "+", "c"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"a", "+", "c"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.810572405022069*^9, 3.8105724123182783`*^9}, {
   3.810908925457195*^9, 3.8109089269731426`*^9}, 3.8110797741487885`*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"ccbaf1af-18cb-4b8d-bc41-c5ac4b77b2eb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 3", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9},ExpressionUUID->"337084ca-8d30-49e6-b198-\
00b8058b401c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "3"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"c", " ", "u"}]], "0", "0"},
       {"0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"b", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"b", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0"},
       {"0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"b", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"b", " ", "u"}]], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"a", " ", "u"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
  3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
  3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
  3.8098015948295603`*^9, 3.8098015959485655`*^9}, {3.8103136329770813`*^9, 
  3.810313634060188*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"3e5af9f5-f73e-44b9-9af1-6160c68186c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamildiff", "[", 
   RowBox[{"4", ",", "3"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "b", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "b", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "b", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "b", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "c", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "c", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "a", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "c", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "c", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "a", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "a"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.810572444748584*^9, 3.810572449876278*^9}, {
  3.8109071846955204`*^9, 3.8109071867204003`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"6aa80501-a01c-47e8-a3d8-36881b3b5298"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 4", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 
   3.8098016168167725`*^9},ExpressionUUID->"3057b793-2dab-47a0-8bdd-\
616907ea9071"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmatrix", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "4"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0"},
      {"0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.809801628240162*^9}, 3.8098016907282715`*^9, {
   3.8103136401469126`*^9, 3.8103136414585223`*^9}, {3.8110798421023893`*^9, 
   3.811079842534465*^9}, 3.8110799570493*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"34762865-b33e-4f70-8b14-726b9563214d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "4"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0"},
       {"0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "a", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0"},
       {"0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8105724673632536`*^9, 3.810572473346302*^9}, {
  3.810907208369789*^9, 3.8109072103108816`*^9}, {3.8110798534591885`*^9, 
  3.8110798571782665`*^9}, {3.811079966722476*^9, 3.8110799845647807`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"c8a85207-7c7e-46b4-965c-819e99705d67"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 5", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, {3.8098016168167725`*^9, 
   3.809801633451346*^9}},ExpressionUUID->"7058f60f-415f-4983-a2b7-\
b9f399191c26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmatrix", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "5"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0"},
      {"0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.8098016354832315`*^9}, 3.8098017214472055`*^9, {
   3.8103136500462346`*^9, 3.8103136513846025`*^9}, 3.811080013266773*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"21c1c132-fe48-4ccd-9f75-57f445937969"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamildiff", "[", 
   RowBox[{"4", ",", "5"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "\[Rho]", "0", "0", 
       RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "a", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
       "0", "0"},
      {"0", 
       RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "a", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
       "0"},
      {"0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", "a"}], "+", 
        RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
       RowBox[{
        RowBox[{"-", "a"}], "+", 
        RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\[Rho]", "0", 
       "0", 
       RowBox[{"-", "\[Rho]"}], "0"},
      {"0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{
        RowBox[{"-", "a"}], "+", 
        RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", "a"}], "+", 
        RowBox[{"2", " ", "\[Rho]"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.810572489388642*^9, 3.81057249492738*^9}, {
   3.810907218463461*^9, 3.8109072198058414`*^9}, 3.811080028486117*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"74e0cf24-5660-4deb-bad6-557aaf40260f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 6", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, {3.8098016168167725`*^9, 
   3.8098016384127393`*^9}},ExpressionUUID->"82dcbf86-4985-4cf2-8847-\
a208350d3133"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmatrix", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "6"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"u", " ", "\[Rho]"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0"},
      {"0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"u", " ", "\[Rho]"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.809801642542678*^9}, 3.809801737955422*^9, {
   3.8103136584192886`*^9, 3.8103136595821238`*^9}, 3.8110800515709295`*^9},
 CellLabel->
  "In[183]:=",ExpressionUUID->"23c0b5e1-94c7-4c2b-86aa-b5da655111a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "6"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "a", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0"},
       {"0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", " ", "\[Rho]"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\[Rho]", "0", 
        "0", "\[Rho]", "0"},
       {"0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\[Rho]", "0", 
        "0", "\[Rho]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"2", " ", "\[Rho]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8105725119648604`*^9, 3.8105725170112762`*^9}, {
  3.810907228891984*^9, 3.8109072302973185`*^9}, {3.8110800630519876`*^9, 
  3.8110800641031656`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"a6e8857c-fe95-4ee5-9cb0-8757d531990a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 7", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 3.8098016168167725`*^9, 
   3.809801648046857*^9},ExpressionUUID->"11ec5b2f-186e-4752-837e-\
cc24b0bfadec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmatrix", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "7"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"u", " ", "\[Rho]"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0"},
      {"0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "\[Rho]"}], ")"}]}]], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]"}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"u", " ", "\[Rho]"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Rho]"}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.8098016550786624`*^9}, {3.809801772564868*^9, 
   3.8098017743301544`*^9}, {3.8103136656100826`*^9, 3.8103136667107773`*^9}, 
   3.811080086796445*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"7eb588f0-8bd2-4f93-96f4-552c6078d5e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamildiff", "[", 
   RowBox[{"4", ",", "7"}], "]"}], ":=", 
  TagBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "a", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0"},
       {"0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "a", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "a", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0"},
       {"0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"2", " ", "\[Rho]"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\[Rho]", "0", 
        "0", "\[Rho]", "0"},
       {"0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"2", " ", "\[Rho]"}]}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\[Rho]", "0", 
        "0", "\[Rho]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"2", " ", "\[Rho]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8105725341727486`*^9, 3.8105725386492977`*^9}, {
   3.810907239017436*^9, 3.8109072404078283`*^9}, 3.8110800980603824`*^9},
 CellLabel->
  "In[186]:=",ExpressionUUID->"e3481a78-91df-4239-8850-3b48d75557ca"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 8", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 3.8098016168167725`*^9, 
   3.809801649892939*^9},ExpressionUUID->"a87dadff-9fbf-4c2b-be83-\
baaacfc83190"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "8"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{"-", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
        "0", "0"},
       {"0", 
        RowBox[{"1", "+", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
        RowBox[{"-", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
        "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]]}], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"Tan", "[", 
         RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", 
        RowBox[{"1", "-", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]]}], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"1", "-", 
         RowBox[{"Tan", "[", 
          RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
        RowBox[{"Tan", "[", 
         RowBox[{"u", " ", "\[Rho]"}], "]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.809801657514127*^9}, 3.809801787550989*^9, {
   3.8103136728175735`*^9, 3.8103136738578024`*^9}, {3.8110801249205513`*^9, 
   3.81108012586106*^9}, {3.811080192682313*^9, 3.8110801936148806`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"7877222c-bdee-484d-b13c-6722112554e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "8"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", "\[Rho]"}], "0",
         "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", "\[Rho]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]]}], " ", "\[Rho]"}], "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]]}], " ", "\[Rho]"}], "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        "0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8105725541488657`*^9, 3.810572565890467*^9}, {
   3.8109072475453773`*^9, 3.810907249143043*^9}, 3.811080134137925*^9, {
   3.8110802046433907`*^9, 3.8110802052277703`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"ee64e546-fd79-4222-a451-bb32df8c42e5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 9", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 3.8098016168167725`*^9, 
   3.809801652459116*^9},ExpressionUUID->"c34a7e73-424e-4b9b-a1fa-\
9a62f55e467e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "9"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", 
            RowBox[{"2", "+", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0", "0", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0", "0", "0", "0", "0",
             "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0", "0", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
            "0", "0", "0"},
           {"0", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0", "0", 
            RowBox[{"2", "+", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0", "0", "0", "0", "0",
             "0", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "1", "0", "0"},
           {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
            "0", "0", "0"},
           {"0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", "\[Phi]"}]], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0", "0", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", "\[Phi]"}]]}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0", "0", 
            "0", "0", "0", "0", 
            RowBox[{"2", "+", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0", "0", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0"},
           {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", "\[Phi]"}]]}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", "\[Phi]"}]], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox["3"], " ", 
                RowBox[{"Coth", "[", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", "-", 
                    SqrtBox["3"]}], "]"}]}], "]"}]}]}], ")"}]}], "0", "0", 
            "0", "0", "0", "0", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0", "0", 
            RowBox[{"2", "+", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"Coth", "[", 
               RowBox[{
                RowBox[{
                 SqrtBox["3"], " ", "u", " ", "\[Rho]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", "-", 
                  SqrtBox["3"]}], "]"}]}], "]"}]}]}], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "//", "TrigToExp"}], "//", "Simplify"}], "//",
      "PowerExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.809801628240162*^9}, 3.809801660241197*^9, 
   3.809801800775844*^9, {3.810313680774493*^9, 3.8103136820421057`*^9}, 
   3.811080223985617*^9, 3.811100881325592*^9},
 CellLabel->
  "In[189]:=",ExpressionUUID->"ba09e1b9-13f2-4884-8e00-27b8e038a178"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "9"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
        "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", "\[Rho]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", "\[Rho]"}], "0",
         "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]]}], " ", "\[Rho]"}], "0", "0", "0", "0", 
        "0", "0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]]}], " ", "\[Rho]"}], "0", "0", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.810572582034093*^9, 3.810572590006057*^9}, {
  3.8109072586789923`*^9, 3.810907259952036*^9}, {3.8110802372780776`*^9, 
  3.811080238267432*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"c92d1a52-48d5-4d3c-bda7-06ed44f1e432"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 10", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 3.8098016168167725`*^9, {3.809801663412486*^9, 
   3.8098016636508503`*^9}},ExpressionUUID->"cb9acd36-d70e-4dc2-81e9-\
44b711812daf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "10"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", 
        FractionBox[
         RowBox[{"2", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], 
         RowBox[{"4", "-", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", "0", 
        "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "+", "\[Phi]"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "+", "\[Phi]"}]], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"2", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], 
         RowBox[{"4", "-", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "+", "\[Phi]"}]], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "+", "\[Phi]"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0"},
       {"0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "-", "\[Phi]"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "-", "\[Phi]"}]], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]]}], "0", "0", 
        "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", 
        FractionBox[
         RowBox[{"2", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], 
         RowBox[{"4", "-", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0"},
       {"0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"]}]], "0", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "-", "\[Phi]"}]], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", "u", " ", "\[Rho]"}], "4"], "-", "\[Phi]"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", "0", 
        "0", "0", "0", 
        FractionBox[
         RowBox[{"2", "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], 
         RowBox[{"4", "-", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"3", " ", "u", " ", "\[Rho]"}], "2"]]}]], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
  3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
  3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
  3.8098015948295603`*^9, 3.809801628240162*^9}, {3.8098016702533197`*^9, 
  3.809801670473693*^9}, {3.809801812768281*^9, 3.8098018135262537`*^9}, {
  3.810313690898793*^9, 3.810313694573475*^9}, {3.8110802708692646`*^9, 
  3.811080271871585*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"7dd79a6d-453b-4808-b995-5fbf9a483214"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "10"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "2"], 
        "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], 
          "2"]}], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], 
          "2"]}], "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "2"], 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "2"], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        "0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "4"]}], "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "2"], "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8105726082099986`*^9, 3.8105726136740575`*^9}, {
  3.8109072685822973`*^9, 3.810907269930887*^9}, {3.811080284149759*^9, 
  3.81108028513213*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"ee5e51b9-acc7-4759-aada-9437b585adf6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 11", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 3.8098016168167725`*^9, {3.8098016660140543`*^9, 
   3.8098016661457024`*^9}},ExpressionUUID->"0c8d8df4-785a-48d4-810b-\
2677e571a69a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmatrix", "[", 
   RowBox[{
    RowBox[{"{", "u_", "}"}], ",", "4", ",", "11"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "u", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", 
       FractionBox[
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "u", " ", "\[Rho]"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
          "\[Rho]"}], 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "u", " ", "\[Rho]"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "u", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
         "\[Rho]"}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "u", " ", 
          "\[Rho]"}], 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}]]}], "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}]]}], "0", "0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "u", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", 
       FractionBox[
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "u", " ", "\[Rho]"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0"},
      {"0", "0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["2", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", "\[Rho]"}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "u", " ", "\[Rho]"}]}]], "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]], " ", "u", " ", "\[Rho]"}], 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}]]}], "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "u", " ", "\[Rho]"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0", "0", 
       FractionBox[
        RowBox[{"u", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "u", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "u", " ", "\[Rho]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.809801628240162*^9}, {3.8098016737865314`*^9, 
   3.809801673939127*^9}, 3.8098018303362875`*^9, {3.8103137020165195`*^9, 
   3.8103137035326495`*^9}, {3.8110803042242193`*^9, 3.811080305288416*^9}, {
   3.81108038774195*^9, 3.8110803941737475`*^9}, 3.811081925021787*^9},
 CellLabel->
  "In[193]:=",ExpressionUUID->"6708a383-31b2-4f5d-b066-a8d45d9aa8fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "11"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "2"], 
        "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], 
          "2"]}], "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], 
          "2"]}], "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "2"], 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "2"], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
        "0", "\[Rho]", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[Rho]"}], "2"]}], "0", "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"3", " ", "\[Rho]"}], "2"], "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "2"], "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{"-", "\[Rho]"}], "0", "0", "\[Rho]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.810572628092574*^9, 3.8105726337678976`*^9}, {
  3.810907277149575*^9, 3.8109072788025675`*^9}, {3.8110819387670393`*^9, 
  3.8110819396028023`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"922bd99b-096e-4e6e-9003-0759d25719ce"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model 12", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 3.8098016168167725`*^9, {3.8098016681256237`*^9, 
   3.8098016683229046`*^9}},ExpressionUUID->"98ea4398-c8bf-40cd-9121-\
aaac9bf6e9fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "12"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0", "0", 
            SuperscriptBox[
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0", "0", "0", "0", 
            "0", "0", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", 
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", 
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0"},
           {"0", "0", 
            RowBox[{"Tanh", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "0", 
            RowBox[{"Tanh", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            "0", "0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0"},
           {"0", 
            SuperscriptBox[
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0", "0", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0", "0", "0", "0", 
            "0", "0", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", 
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", 
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0"},
           {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", 
            RowBox[{"Tanh", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"Tanh", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0"},
           {"0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", 
            "0", "0"},
           {"0", "0", "0", "0", "0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", 
            RowBox[{"-", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
            "0", "0", "0"},
           {"0", 
            RowBox[{
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cosh", "[", "\[Phi]", "]"}], "-", 
               RowBox[{"Sinh", "[", "\[Phi]", "]"}]}], ")"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
            RowBox[{
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cosh", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"Sinh", "[", "\[Phi]", "]"}]}], ")"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", 
            "0", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0", "0", 
            SuperscriptBox[
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0"},
           {"0", "0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"Sech", "[", 
             RowBox[{"u", " ", "\[Rho]"}], "]"}], "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0"},
           {"0", 
            RowBox[{
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cosh", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"Sinh", "[", "\[Phi]", "]"}]}], ")"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", 
            RowBox[{
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cosh", "[", "\[Phi]", "]"}], "-", 
               RowBox[{"Sinh", "[", "\[Phi]", "]"}]}], ")"}], " ", 
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}]}], "0", "0", "0", "0", "0", 
            "0", 
            SuperscriptBox[
             RowBox[{"Sech", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0", "0", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", 
              RowBox[{"u", " ", "\[Rho]"}], "]"}], "2"], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "//", "TrigToExp"}], "//", "Simplify"}], "//",
      "PowerExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.809801628240162*^9}, {3.8098016760385013`*^9, 
   3.809801676226009*^9}, 3.809801844062343*^9, {3.8103137104112525`*^9, 
   3.8103137119401975`*^9}, 3.8110819827917557`*^9, 3.811100900708337*^9},
 CellLabel->
  "In[195]:=",ExpressionUUID->"14824390-2094-46fe-bb5e-6512241d8634"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamildiff", "[", 
   RowBox[{"4", ",", "12"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0", 
       "0", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", "\[Rho]"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "\[Rho]"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", "\[Phi]"]}], " ", "\[Rho]"}], "0", 
       "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Phi]"], " ", "\[Rho]"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "\[Rho]"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "\[Rho]"}], "0", "0"},
      {"0", "0", "\[Rho]", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "\[Rho]", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]]}], " ", "\[Rho]"}], "0", "0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "\[Rho]", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "\[Rho]", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Phi]"}]], " ", "\[Rho]"}], "0", "0", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Phi]"}]]}], " ", "\[Rho]"}], "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8105726654350357`*^9, 3.8105726760588236`*^9}, {
  3.8109072864265757`*^9, 3.810907287788335*^9}, {3.8110819957682686`*^9, 
  3.8110820188555765`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"e086964d-9879-4ff7-8d49-e9dbb5cce89a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generalized Hubbard", "Subsubsection",
 CellChangeTimes->{{3.8090157705902*^9, 3.8090157811906743`*^9}, {
   3.8090636831888313`*^9, 3.8090636838371687`*^9}, {3.809081998735563*^9, 
   3.809082006647715*^9}, 3.809112030508197*^9, {3.8098011012530174`*^9, 
   3.8098011020658484`*^9}, {3.8098013286064997`*^9, 3.80980132930956*^9}, 
   3.8098014818266726`*^9, 3.8098016168167725`*^9, {3.8098016681256237`*^9, 
   3.8098016683229046`*^9}, {3.8127292979310846`*^9, 
   3.8127293010344963`*^9}},ExpressionUUID->"f01f2b7c-6714-4e39-8c59-\
c46f65edfafd"],

Cell["\<\
Corresponds to model 18 in the paper : arXiv:1911.01439. Notice that \[Alpha] \
here corresponds to \[Theta] on the paper.\
\>", "Text",
 CellChangeTimes->{{3.812729315929443*^9, 3.8127293430832443`*^9}, {
  3.8127320466809015`*^9, 
  3.8127320678324394`*^9}},ExpressionUUID->"7da8fd86-7a4b-4681-ab2d-\
64e969183f3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rmatrix", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "genHub1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a2", " ", "u"}]}], "0", "0", "0", "0", "0", "0",
           "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], "2"]}], "0", 
          "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Alpha]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"]}], "0", 
          "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"a2", "+", 
                RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0"},
         {"0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", "0", "0", "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          "0"},
         {"0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Alpha]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"]}], "0", 
          "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], "2"]}], "0", 
          "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "u"}], " ", 
              RowBox[{"(", 
               RowBox[{"a2", "+", 
                RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "u"}], " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a2", " ", "u"}]}], "0", "0", "0", "0", "0", "0",
           "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}]}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "u"}], " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}]}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "u"}], " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0"},
         {"0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "u"}], " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          "0", "0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}]}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          "0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}]},
         {"0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "u"}], " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}]}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Alpha]"}], "]"}], "-", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "]"}]}],
             ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"]}], "0"},
         {"0", "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "u"}], " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0", "0", 
          "0", "0", "0", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}]}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0"},
         {"0", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "u"}], " ", 
              RowBox[{"(", 
               RowBox[{"a2", "+", 
                RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"a2", "+", 
                RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ")"}]}]]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", "0", "0", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Alpha]"}], "]"}], "-", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "]"}]}],
             ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"u", " ", 
               RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], "2"]}], "0", 
          "0", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}]}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}], " ", 
           RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}]}], "0", "0", "0", 
          "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"u", " ", 
             RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], "]"}], " ", 
           RowBox[{"Sec", "[", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"u", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}]}], "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "//", "TrigToExp"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffregul", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "genHub1"}], "]"}], ":=", "1"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffbraiddiff", "[", 
    RowBox[{
     RowBox[{"{", "u_", "}"}], ",", "4", ",", "genHub1"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a2", "2"], " ", 
     SuperscriptBox["u", "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8098011043020935`*^9, 3.8098011130596156`*^9}, {
   3.8098012694668093`*^9, 3.809801310456291*^9}, {3.8098014164114327`*^9, 
   3.8098014195679426`*^9}, {3.809801468434966*^9, 3.8098014930450354`*^9}, {
   3.8098015948295603`*^9, 3.809801628240162*^9}, {3.8098016760385013`*^9, 
   3.809801676226009*^9}, 3.809801844062343*^9, {3.8103137104112525`*^9, 
   3.8103137119401975`*^9}, 3.8110819827917557`*^9, 3.811100900708337*^9, {
   3.812729294883444*^9, 3.812729311075308*^9}, {3.8127314874083548`*^9, 
   3.8127315012008533`*^9}, {3.8127315412252016`*^9, 3.812731541372418*^9}, {
   3.812731835955365*^9, 3.812731844826154*^9}, {3.8127318819980326`*^9, 
   3.8127318875699625`*^9}, {3.812732015199443*^9, 3.8127320333766346`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"98a6500e-07c5-4fda-ba6c-542aabae3970"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamildiff", "[", 
    RowBox[{"4", ",", "genHub1"}], "]"}], ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"2", " ", "a2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "0"},
       {"0", "0", "a2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0",
         "0", "0"},
       {"0", "0", "0", "a2", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0",
         "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         RowBox[{"4", " ", "a2"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", " ", "a2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"3", " ", "a2"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"3", " ", "a2"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"3", " ", "a2"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "a2", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"2", " ", "a2"}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], ")"}]}]},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"2", " ", "a2"}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], ")"}]}], 
        "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"3", " ", "a2"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "a2", "0", "0"},
       {"0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], ")"}]}], 
        "0", "0", 
        RowBox[{
         RowBox[{"2", " ", "a2"}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], ")"}]}], 
        "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"2", " ", "a2"}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Alpha]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}]]}], 
           ")"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8105726654350357`*^9, 3.8105726760588236`*^9}, {
  3.8109072864265757`*^9, 3.810907287788335*^9}, {3.8110819957682686`*^9, 
  3.8110820188555765`*^9}, {3.8127293039587116`*^9, 3.8127293143703585`*^9}, {
  3.8127319412527885`*^9, 3.812731958024294*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1ea93b20-7962-408e-8d53-bff162e7f9e6"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Checking properties (regularity, braiding unitarity, YBE and Hamiltonian)\
\>", "Section",
 CellChangeTimes->{{3.8091045208993177`*^9, 3.8091045266369963`*^9}, {
  3.8091084633682485`*^9, 
  3.8091084754908457`*^9}},ExpressionUUID->"bb1a3813-be1a-4619-bb0d-\
4e169cedf753"],

Cell[CellGroupData[{

Cell["4 x 4 (non-difference form)", "Subsection",
 CellChangeTimes->{{3.8091742489615374`*^9, 3.8091742518869333`*^9}, {
  3.8097993309756002`*^9, 
  3.8097993312518673`*^9}},ExpressionUUID->"1c94e2c0-9967-4b93-bde1-\
7c1506f80c5c"],

Cell[CellGroupData[{

Cell["Regularity", "Subsubsection",
 CellChangeTimes->{{3.809174255184226*^9, 3.80917426855746*^9}, {
  3.8102971815517263`*^9, 
  3.810297182601922*^9}},ExpressionUUID->"b881013a-f242-49b4-98d1-\
522e99c9ef50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"regularity", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}], ",", "2", ",", "i"}], "]"}], ")"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.809174277328025*^9, 3.8091742975738316`*^9}, {
   3.8091759898205743`*^9, 3.809176009647119*^9}, {3.8102865696757936`*^9, 
   3.8102865716245613`*^9}, {3.8102875095893974`*^9, 
   3.8102875149301205`*^9}, {3.810287557559099*^9, 3.810287561936393*^9}, 
   3.8102879426074142`*^9, {3.8102879728116636`*^9, 3.8102879814684925`*^9}, 
   3.8122033486719036`*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"e134782c-dbc5-4ec8-8f03-9a49017a7ae4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.809176010007206*^9, {3.8102875051889343`*^9, 3.810287512086714*^9}, 
   3.8102875629018297`*^9, 3.810287838073955*^9, 3.810287942881649*^9, {
   3.810287973150752*^9, 3.810287981743726*^9}, 3.810288156256082*^9, 
   3.8102883080990286`*^9, 3.8102884765405893`*^9, 3.810292496049653*^9, 
   3.810297183641183*^9, 3.8110990585352306`*^9, 3.812194722364439*^9, 
   3.812203349097596*^9, 3.8122033902997446`*^9, 3.812203513363326*^9, 
   3.8122041406698604`*^9, 3.8122043136786585`*^9, 3.8122799467717843`*^9, {
   3.8122799860315256`*^9, 3.812279998777816*^9}, 3.8122800373336973`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"0f297aef-c058-4da8-a845-317670855998"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Braiding Unitarity", "Subsubsection",
 CellChangeTimes->{{3.8091743026645985`*^9, 
  3.809174308817541*^9}},ExpressionUUID->"b1635cc0-04ec-4c95-9be9-\
e7991ca73a79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"braiding", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v"}], "}"}], ",", "2", ",", "i"}], "]"}], "/.", 
        RowBox[{"integralrules", "[", "1", "]"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8102892203934526`*^9, 3.8102892516907763`*^9}, {
   3.810297196524742*^9, 3.8102971966892457`*^9}, {3.810298549669005*^9, 
   3.810298582845809*^9}, 3.8122033977349854`*^9, {3.8122039645452447`*^9, 
   3.812203965075157*^9}, 3.812204147332509*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"52834b08-88e2-49ca-a817-92f532938780"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8102892207275825`*^9, 3.81028925191914*^9}, 
   3.8102971970672345`*^9, {3.81029857593676*^9, 3.8102985831336555`*^9}, 
   3.8110990637024126`*^9, 3.812194725422362*^9, 3.8122034053160915`*^9, 
   3.8122035205072517`*^9, {3.812203939637967*^9, 3.8122039617774887`*^9}, {
   3.812204047747762*^9, 3.8122040678785853`*^9}, {3.81220415194779*^9, 
   3.812204178568204*^9}, 3.812204316516882*^9, 3.812280070564962*^9, 
   3.8122801482149754`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"53fc9ddc-ef6d-4c8a-bfd4-7a804d571fc2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["YBE", "Subsubsection",
 CellChangeTimes->{{3.809175092175195*^9, 
  3.809175093503073*^9}},ExpressionUUID->"806b6197-cadc-44ea-9a2e-\
7b3b22efc1e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ybe", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "2", ",", "1"}], 
           "]"}], "//", 
          RowBox[{"TrigToExp", "/.", 
           RowBox[{"integralrules", "[", "1", "]"}]}]}], "//", "Simplify"}], 
        ")"}], "/.", 
       RowBox[{"integralrules", "[", "1", "]"}]}], "//", "Simplify"}], ")"}], 
    "/.", 
    RowBox[{"integralrules", "[", "1", "]"}]}], "//", "Flatten"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.810289351636072*^9, 3.810289384688034*^9}, {
  3.8102984869772887`*^9, 3.810298497725545*^9}, {3.81031602906796*^9, 
  3.810316098449832*^9}, {3.8103161295147524`*^9, 3.8103161548018723`*^9}, {
  3.810316192754364*^9, 3.810316218462542*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"09522271-cd30-4936-a66c-0566a7ec1e01"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8102893407910748`*^9, 3.8102893851397934`*^9}, 
   3.810298444320359*^9, 3.810298526924463*^9, 3.810315988423752*^9, 
   3.8103160364870996`*^9, {3.8103160690140066`*^9, 3.810316107282509*^9}, {
   3.810316141196686*^9, 3.8103161689397507`*^9}, {3.8103162098355427`*^9, 
   3.810316228846843*^9}, 3.811099072419112*^9, 3.812194732246318*^9, 
   3.8122041905563965`*^9, 3.8122043246894674`*^9, 3.812280170512014*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"20fd4af8-9223-4c3b-8a40-58cf130cf975"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ybe", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "2", ",", "2"}], 
       "]"}], "/.", 
      RowBox[{"integralrules", "[", "2", "]"}]}], "//", "Simplify"}], ")"}], "//",
    "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.810289351636072*^9, 3.8102893998524995`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"f9fec137-8486-4a7a-a41d-43413f6671a0"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8102893407910748`*^9, 3.810289400228486*^9}, 
   3.8102984454214334`*^9, 3.810298530125901*^9, 3.8103159886127634`*^9, 
   3.811099072473954*^9, 3.8121947322818713`*^9, 3.812204190640215*^9, 
   3.8122043247252483`*^9, 3.812280171944415*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"ad21782c-0f6b-4f7e-94ab-4a7051b28c7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ybe", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "2", ",", "3"}], 
       "]"}], "/.", "numerictests1"}], "/.", "numerictests2"}], "//", 
    "Chop"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8091760938487186`*^9, 3.8091761076647053`*^9}, {
  3.8091761446254463`*^9, 3.8091762003708982`*^9}, {3.809176254284972*^9, 
  3.809176268024922*^9}, {3.8102894105937524`*^9, 3.810289437140763*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"a5f09129-5732-490d-b05c-def99bb23a55"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.809176177969637*^9, 3.80917619567957*^9}, {
   3.809176259558895*^9, 3.8091762685465283`*^9}, 3.810289448705858*^9, 
   3.810298453039012*^9, 3.8102985333392773`*^9, 3.810315989050939*^9, 
   3.8110990726494846`*^9, 3.812194732579518*^9, 3.8122041911024785`*^9, 
   3.812204324972978*^9, 3.8122801722895555`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"ddf16e40-e2c6-41a3-9d88-b7519ce2208a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ybe", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "2", ",", "4"}], "]"}],
      "//", "TrigToExp"}], "//", "Simplify"}], "//", "Flatten"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.812203426018132*^9, 3.812203433457852*^9}, {
  3.812204191577263*^9, 3.812204201149226*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"d9281d06-b8f0-43ee-93ec-f9ed9a1678a9"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.812203427468319*^9, 3.8122034427376437`*^9}, 
   3.8122040971375065`*^9, {3.812204191220106*^9, 3.812204202751627*^9}, 
   3.8122043249913807`*^9, 3.812280172488352*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"35f28629-78be-48c3-b2a4-dd35d575bece"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsubsection",
 CellChangeTimes->{{3.809174854662891*^9, 
  3.8091748641184015`*^9}},ExpressionUUID->"a6d5694e-c68f-4f6d-8613-\
a23a7f9bb694"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"hamil", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "v"}], "}"}], ",", "2", ",", "model"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"model", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8109073647867737`*^9, 3.810907382008933*^9}, {
   3.8109074503051605`*^9, 3.810907469218914*^9}, {3.8110990850087423`*^9, 
   3.81109908645086*^9}, 3.812204221421898*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"7c8a6c15-7929-447c-a2c6-690d6e7b89e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.810907378800573*^9, 3.810907382494107*^9}, {
   3.810907425480301*^9, 3.8109074695349064`*^9}, 3.811099088222703*^9, 
   3.8121947329591465`*^9, 3.8122042217310095`*^9, 3.812204325636715*^9, 
   3.812280181488275*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"6490a217-c100-46ef-8edb-e9930acac5bd"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["4 x 4 (difference form)", "Subsection",
 CellChangeTimes->{{3.8091742489615374`*^9, 3.8091742518869333`*^9}, {
  3.8097993309756002`*^9, 3.8097993312518673`*^9}, {3.81006296316779*^9, 
  3.810062963968695*^9}},ExpressionUUID->"eff01a9e-0ad3-46eb-979d-\
c13c5503aa2a"],

Cell[CellGroupData[{

Cell["Regularity", "Subsubsection",
 CellChangeTimes->{{3.809174255184226*^9, 
  3.80917426855746*^9}},ExpressionUUID->"1c63d47e-abc3-449d-8e15-\
b399eef5e959"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularity", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8102895355645905`*^9, 3.810289537397656*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"3f311ee5-f74c-4ebd-8295-b7f7924f29a2"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.810289531170331*^9, 3.810289537781638*^9}, 
   3.810292432741268*^9, 3.810292469552447*^9, 3.811099096767743*^9, 
   3.8121947329884796`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"ae7fee71-956e-430e-89da-a1ebdea2ce44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularity", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "2", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8102924777966213`*^9, 3.8102924816029987`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"999224c9-15ac-418f-ad09-41ba250d1f9a"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8102924781148043`*^9, 3.8102924819391313`*^9}, 
   3.811099096819583*^9, 3.8121947330418725`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"6cf7a555-6baf-4222-bd7b-1d9851a1dc2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularity", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.8102895355645905`*^9, 3.8102895567110248`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"0470097f-e718-4d59-a26f-731be322bceb"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.810289531170331*^9, 3.8102895570371113`*^9}, 
   3.8102896325163164`*^9, 3.810292470882756*^9, 3.8110990968375497`*^9, 
   3.812194733083227*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"1683d3ac-f99d-4a67-80a9-097ad284667f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularity", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "2", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8102895355645905`*^9, 3.8102895567110248`*^9}, 
   3.8102896572800965`*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"0eaa208a-b026-4cd4-9cef-f07bf93c01b8"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.810289531170331*^9, 3.8102895570371113`*^9}, {
   3.8102896325163164`*^9, 3.8102896576291447`*^9}, 3.8102924714671936`*^9, 
   3.811099096851514*^9, 3.812194733124501*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"b9092b89-8fab-4f6b-91d4-0d4924693771"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"rmatrix", "[", 
        RowBox[{
         RowBox[{"{", "u", "}"}], ",", "2", ",", "2"}], "]"}], ",", 
       RowBox[{"u", "\[Rule]", "0"}]}], "]"}], "-", 
     RowBox[{"perm", "[", "2", "]"}]}], "//", "Simplify"}], "//", "Flatten"}],
   "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8100629996383095`*^9, 3.810063023761216*^9}, {
  3.8100630622692223`*^9, 3.810063068186366*^9}, {3.8102897353862123`*^9, 
  3.8102897453007045`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"362813db-2f93-4e5b-b6d2-45f58eacfe84"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.810063004642912*^9, 3.8100630242129993`*^9}, 
   3.8100630684277525`*^9, {3.810289736716652*^9, 3.8102897455620117`*^9}, 
   3.8110990970695343`*^9, 3.8121947336760178`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"2d164e0c-ff10-4262-9319-7758dad98aca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"rmatrix", "[", 
        RowBox[{
         RowBox[{"{", "u", "}"}], ",", "2", ",", "4"}], "]"}], ",", 
       RowBox[{"u", "\[Rule]", "0"}]}], "]"}], "-", 
     RowBox[{"perm", "[", "2", "]"}]}], "//", "Simplify"}], "//", "Flatten"}],
   "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{
  3.8100630877903247`*^9, {3.810063137317023*^9, 3.8100631415627093`*^9}, {
   3.8102897492371745`*^9, 3.8102897571130743`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"182b1c36-33b4-4640-b676-e5cef3021554"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.810063088193246*^9, {3.8100631245535145`*^9, 3.810063141909772*^9}, 
   3.810289757434216*^9, 3.8110990971383505`*^9, 3.812194733897393*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"99c33e22-ec92-49c4-9d60-32e2b54ccc3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularity", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "2", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.810289764561191*^9, 3.810289771731032*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"9738f8f7-2af9-4d83-b048-50b5616f19c7"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.810289771986356*^9, 3.8110990971563373`*^9, 
  3.812194733916464*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"e048aed5-40e0-45f8-bf71-817e80375d6b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Braiding Unitarity", "Subsubsection",
 CellChangeTimes->{{3.8091743026645985`*^9, 
  3.809174308817541*^9}},ExpressionUUID->"3c4fbdf4-5515-4e50-8b94-\
3136d39e62d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"braiding", "[", 
    RowBox[{
     RowBox[{"{", "u", "}"}], ",", "2", ",", "i"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8100632029994116`*^9, 3.8100632131283417`*^9}, {
  3.8100633182454233`*^9, 3.810063330910553*^9}, {3.8102897862182674`*^9, 
  3.810289792296032*^9}, {3.8102904499789267`*^9, 3.8102904585519743`*^9}, {
  3.81029716080321*^9, 3.81029716698468*^9}, {3.8102974079622984`*^9, 
  3.810297415803297*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"445c20cc-0c93-40a4-89d9-08901a73fefb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8100632091270313`*^9, 3.8100632133766627`*^9}, {
   3.810063314372778*^9, 3.810063331250676*^9}, 3.8102897933541937`*^9, {
   3.8102904504027343`*^9, 3.8102904828706493`*^9}, {3.810297156559559*^9, 
   3.810297167329791*^9}, 3.810297416075604*^9, 3.8110990972022114`*^9, 
   3.812194734008521*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"4e524d8a-b8a4-4ae5-8364-a6685451ef7d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["YBE", "Subsubsection",
 CellChangeTimes->{{3.809175092175195*^9, 
  3.809175093503073*^9}},ExpressionUUID->"446d3efc-4cf2-435a-9624-\
7ded9a7243f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ybe", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v"}], "}"}], ",", "2", ",", "i"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
      "TrigToExp"}], "//", "Simplify"}], "//", "Flatten"}], "//", 
   "DeleteDuplicates"}], ")"}]], "Input",
 CellChangeTimes->{{3.810063494310336*^9, 3.810063518915536*^9}, {
  3.810063584092493*^9, 3.8100635951766043`*^9}, {3.810063642394614*^9, 
  3.8100636494417453`*^9}, {3.810297434417575*^9, 3.810297438426798*^9}, {
  3.810315862390379*^9, 3.8103158912395325`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"91d25b1f-54f6-4721-a410-80eca0bdbecf"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8100635042038784`*^9, 3.8100635083248615`*^9}, 
   3.810063539935326*^9, {3.8100636273308916`*^9, 3.810063654393502*^9}, 
   3.8102974394850187`*^9, 3.810298328575783*^9, {3.810315855133461*^9, 
   3.8103158921909723`*^9}, 3.810315971458804*^9, 3.811099099688562*^9, 
   3.8121947376003466`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"d9a1eb08-2499-4923-a6e3-e78cf1965792"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsubsection",
 CellChangeTimes->{{3.809174854662891*^9, 
  3.8091748641184015`*^9}},ExpressionUUID->"9feeb5a5-18ff-4857-be16-\
0969aac81116"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"hamil", "[", 
    RowBox[{
     RowBox[{"{", "u", "}"}], ",", "2", ",", "model"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"model", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8109074873652554`*^9, 3.8109075024819098`*^9}, {
   3.8109076859321337`*^9, 3.810907695864142*^9}, {3.810907749006908*^9, 
   3.8109078076482124`*^9}, 3.8110991164066916`*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"6cee37c8-5736-4a3f-9749-a3125d061bf9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.810907498553054*^9, 3.8109075031285906`*^9}, 
   3.810907584048169*^9, {3.810907678563328*^9, 3.8109076964869614`*^9}, {
   3.810907749356286*^9, 3.81090776779247*^9}, 3.8109078080416574`*^9, 
   3.811099099832198*^9, 3.811099410470304*^9, 3.8121947376524878`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"dc54229e-f1af-4515-83d5-e9b6c9da69ea"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["9 x 9 (non-difference form)", "Subsection",
 CellChangeTimes->{{3.8091045378460245`*^9, 3.8091045403413663`*^9}, 
   3.8091742534937463`*^9, {3.80979933363844*^9, 
   3.8097993340194206`*^9}},ExpressionUUID->"e185f9ef-0520-4db6-9418-\
efae1455a08e"],

Cell[CellGroupData[{

Cell["Regularity:", "Subsubsection",
 CellChangeTimes->{{3.8091045419301305`*^9, 
  3.809104547697693*^9}},ExpressionUUID->"2c3bc3e6-b32f-44fa-9558-\
419075208be2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"regularity", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "v"}], "}"}], ",", "3", ",", "i"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8091042168367987`*^9, 3.809104246303014*^9}, {
  3.809104311180266*^9, 3.8091043587789593`*^9}, {3.810304048455391*^9, 
  3.8103040783045535`*^9}, {3.8103044769612675`*^9, 3.8103044775679417`*^9}, {
  3.810304572481128*^9, 3.8103045868726435`*^9}, {3.810309467673253*^9, 
  3.810309476618184*^9}, {3.812194823689909*^9, 3.8121948300712366`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"a7e566ec-b080-4d7e-b54a-32da8ff673fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8091042467199206`*^9, {3.8091043251987495`*^9, 3.8091043590173216`*^9}, 
   3.809104724779351*^9, 3.809105020576908*^9, 3.8097938677017694`*^9, 
   3.809794234132204*^9, {3.8103040371071835`*^9, 3.810304079538211*^9}, 
   3.8103043984709415`*^9, 3.8103044782301693`*^9, {3.810304572766364*^9, 
   3.810304587077142*^9}, {3.8103086297885375`*^9, 3.810308647527533*^9}, {
   3.8103094609216948`*^9, 3.8103094777595997`*^9}, 3.811099099887046*^9, 
   3.8110996708613186`*^9, 3.812194738183837*^9, {3.8121948245473647`*^9, 
   3.8121948303299837`*^9}},
 CellLabel->
  "Out[224]=",ExpressionUUID->"eeffde27-9373-4231-be14-d0522cabb664"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Braiding Unitarity", "Subsubsection",
 CellChangeTimes->{{3.809104552001157*^9, 
  3.8091045591331425`*^9}},ExpressionUUID->"07605ce1-a046-49a0-be9d-\
d84cf5216d7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"braiding", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v"}], "}"}], ",", "3", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], "//", "TrigToExp"}], 
  "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.80910456758753*^9, 3.8091045983582444`*^9}, {
   3.8091047447900696`*^9, 3.80910474710293*^9}, {3.8091050495284967`*^9, 
   3.809105064742846*^9}, {3.8091051852299395`*^9, 3.8091051887365575`*^9}, {
   3.8103048091139603`*^9, 3.8103048213462687`*^9}, {3.8103049736395397`*^9, 
   3.8103050008477807`*^9}, {3.8103094867247653`*^9, 3.810309492785412*^9}, 
   3.8110991874906397`*^9, 3.811099419573019*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"424b6267-c795-482c-b5ad-65f4389cc198"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8091045777344027`*^9, 3.8091045986015935`*^9}, {
   3.8091047284734774`*^9, 3.8091047473771877`*^9}, {3.8091050264262247`*^9, 
   3.809105065089924*^9}, 3.8091051891454782`*^9, 3.8097943036145535`*^9, 
   3.8103048221440873`*^9, 3.810304858527791*^9, 3.810304903187937*^9, {
   3.810304953890383*^9, 3.8103049818465905`*^9}, 3.8103087259239445`*^9, {
   3.8103094832215137`*^9, 3.8103094932063026`*^9}, 3.810315843969223*^9, 
   3.811099100106412*^9, 3.8110991881179943`*^9, {3.8110994160799074`*^9, 
   3.8110994577719946`*^9}, 3.8110996737962728`*^9, 3.8110998048434706`*^9, 
   3.812194738293662*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"14c0322d-468c-4a09-a6d3-a5a2720a6811"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["YBE", "Subsubsection",
 CellChangeTimes->{{3.809105705847082*^9, 
  3.809105709353738*^9}},ExpressionUUID->"7688ec70-f7a2-401b-9f3c-\
dbe25ff789fc"],

Cell["For the first five\[LineSeparator] models :", "Text",
 CellChangeTimes->{{3.8097943193155756`*^9, 3.809794326789605*^9}, {
  3.8097943586503477`*^9, 3.8097943608036485`*^9}, {3.8103087777191944`*^9, 
  3.8103087805461836`*^9}},ExpressionUUID->"d4e5a5b9-dbab-44cb-94a9-\
2dc4f40afda7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ybe", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "3", ",", "i"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
     "TrigToExp"}], "//", "Simplify"}], "//", "Flatten"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8091057125571156`*^9, 3.8091057580006447`*^9}, {
  3.8103087488232355`*^9, 3.810308765078992*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"e621b3bd-2b99-494e-9b09-ca0160dbd5d1"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.809105725453644*^9, 3.8091057583118587`*^9}, 
   3.8097943415900264`*^9, {3.810308744212263*^9, 3.810308765719224*^9}, 
   3.810315825702963*^9, 3.8110991002181454`*^9, 3.8110998110000134`*^9, 
   3.8121947384477797`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"a66e4d34-7d61-448e-ac22-d48c7518523e"]
}, Open  ]],

Cell["\<\
Due to the square roots models 6 and 7 are trickier to check YBE. Therefore \
we check them separately:\
\>", "Text",
 CellChangeTimes->{{3.8103092438961563`*^9, 3.810309256327964*^9}, {
  3.81030941508587*^9, 
  3.8103094514605284`*^9}},ExpressionUUID->"cb94ebff-5fc7-4b88-a2bc-\
f9bd1b1d2c01"],

Cell["For model 6 :", "Text",
 CellChangeTimes->{{3.8097943193155756`*^9, 
  3.809794350629797*^9}},ExpressionUUID->"b3cad329-dafd-405f-bcb8-\
fcad1f9b6631"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ybe", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "3", ",", "6"}], 
            "]"}], "/.", "rule9x9model6b"}], "//", "TrigToExp"}], "//", 
         "Simplify"}], ")"}], "/.", "rule9x9model6c"}], "//", "Simplify"}], "//",
      "PowerExpand"}], "//", "FullSimplify"}], "//", "Flatten"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8091061221122155`*^9, 3.809106181881414*^9}, {
   3.8091062265879135`*^9, 3.8091063472815*^9}, {3.810308950916912*^9, 
   3.8103089533285227`*^9}, {3.810309024086954*^9, 3.8103090250820317`*^9}, {
   3.810309105474224*^9, 3.8103091062024083`*^9}, 3.811099821815675*^9},
 CellLabel->
  "In[210]:=",ExpressionUUID->"1d623654-3a0e-4100-8939-3912612ab492"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.809106130618475*^9, 3.8091061825776024`*^9}, 
   3.809106228368187*^9, {3.8091062610528193`*^9, 3.8091062812797685`*^9}, {
   3.8091063145091057`*^9, 3.809106348137186*^9}, 3.809794343125894*^9, 
   3.8103089555287285`*^9, 3.810309027212412*^9, 3.8103091098952775`*^9, 
   3.810309194277357*^9, 3.8103158304313235`*^9, 3.811099100922269*^9, {
   3.8110998152459574`*^9, 3.811099822613845*^9}, 3.8121947394645557`*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"3ff1cbc5-f4b5-4171-8dbc-c8cc46dd7d3d"]
}, Open  ]],

Cell["For model 7 :", "Text",
 CellChangeTimes->{{3.8097943193155756`*^9, 
  3.8097943479609947`*^9}},ExpressionUUID->"316615de-cf78-4ffa-a645-\
0102d51c953a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ybe", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "3", ",", "7"}], 
           "]"}], "/.", "rule9x9model7b"}], "//", "TrigToExp"}], "//", 
        "Simplify"}], ")"}], "/.", "rule9x9model7c"}], "//", "Simplify"}], "//",
     "PowerExpand"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.809106515633021*^9, 3.8091065613732433`*^9}, {
   3.810309228092842*^9, 3.8103092297972794`*^9}, 3.8110998265849314`*^9},
 CellLabel->
  "In[211]:=",ExpressionUUID->"b0891252-ff68-4d81-9010-a2afa6e2a6a3"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.809106521308386*^9, 3.8091065622528915`*^9}, 
   3.8097943438170137`*^9, {3.810309197449898*^9, 3.8103092315384865`*^9}, 
   3.810315835853845*^9, 3.8110991016792407`*^9, {3.8110998177056665`*^9, 
   3.8110998276182957`*^9}, 3.812194740572426*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"c7de8020-d8d5-4111-a154-37ab8b1bd158"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsubsection",
 CellChangeTimes->{{3.80910657647491*^9, 3.8091065812960215`*^9}, {
  3.8110999498174496`*^9, 
  3.811099960151495*^9}},ExpressionUUID->"e23d8faa-dfe3-4c1b-80b0-\
481118d55683"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"hamil", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "v"}], "}"}], ",", "3", ",", "model"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"model", ",", "1", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8109078248001146`*^9, 3.8109078805374203`*^9}, 
   3.8109079747839003`*^9, {3.811099837690611*^9, 3.8110998494212866`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"e43e4813-75a2-4af0-bc2b-dfadc73eddab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8109078326418395`*^9, 3.8109078808237996`*^9}, 
   3.8109079753209085`*^9, 3.8110991017291183`*^9, {3.8110998389448433`*^9, 
   3.811099868978508*^9}, 3.811099951520488*^9, 3.8121947406576214`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"cbcf08e3-6aee-4503-8f47-7601107f5ca2"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["16 x 16 (non-difference form)", "Subsection",
 CellChangeTimes->{{3.8091045378460245`*^9, 3.8091045403413663`*^9}, {
  3.8091094060170317`*^9, 3.8091094090589414`*^9}, {3.809799336255445*^9, 
  3.8097993364758883`*^9}},ExpressionUUID->"91a5fcc9-f440-47f8-b7f5-\
ea045dfd51a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule16x16models1to6a", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["f_", "m"], "[", 
       RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], "-", 
       RowBox[{"f", "[", "v", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["f_", "p"], "[", 
       RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], "+", 
       RowBox[{"f", "[", "v", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["g_", "m"], "[", 
       RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"g", "[", "u", "]"}], "-", 
       RowBox[{"g", "[", "v", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["g_", "p"], "[", 
       RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"g", "[", "u", "]"}], "+", 
       RowBox[{"g", "[", "v", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["h_", "m"], "[", 
       RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"h", "[", "u", "]"}], "-", 
       RowBox[{"h", "[", "v", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["h_", "p"], "[", 
       RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"h", "[", "u", "]"}], "+", 
       RowBox[{"h", "[", "v", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Sigma]", "2"], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["s", "2"], "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8091096789876485`*^9, 3.809109799929665*^9}, {
  3.8091558500682907`*^9, 3.8091558717104187`*^9}, {3.810908390252577*^9, 
  3.8109084104857445`*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"c82f1128-b6ac-4923-85d6-6d5b017bbf0f"],

Cell[CellGroupData[{

Cell["Regularity", "Subsubsection",
 CellChangeTimes->{{3.809109410692528*^9, 
  3.809109417854418*^9}},ExpressionUUID->"c1056f47-a64f-4881-803a-\
948806faeac0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"regularity", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "/.", 
       "rule16x16models1to6a"}], "/.", 
      RowBox[{
       RowBox[{"H2", "[", 
        RowBox[{"u", ",", "u"}], "]"}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"H4", "[", 
       RowBox[{"u", ",", "u"}], "]"}], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"H1", "[", 
      RowBox[{"u", ",", "u"}], "]"}], "\[Rule]", "0"}]}], "//", "Flatten"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8091094229109097`*^9, 3.8091094341409082`*^9}, {
  3.8091095261280003`*^9, 3.8091095468866453`*^9}, {3.809109822303972*^9, 
  3.8091098537469773`*^9}, {3.810309968081867*^9, 3.8103099851293736`*^9}, {
  3.810310053046215*^9, 3.8103100604789133`*^9}, {3.8103102226655073`*^9, 
  3.810310243002749*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"c8efb55d-8f25-462a-ba28-e8f4faee8f9e"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8091094308536673`*^9, 3.80910943437127*^9}, 
   3.8091095353784294`*^9, {3.8091098226140966`*^9, 3.8091098539863367`*^9}, 
   3.809155878270186*^9, 3.8097978375607324`*^9, 3.810309863244108*^9, {
   3.8103099738244*^9, 3.810309993106455*^9}, 3.8103100617954087`*^9, 
   3.8103102434216633`*^9, 3.8103103557179847`*^9, 3.8110991018657417`*^9, 
   3.811099972199817*^9, 3.8121947408446016`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"33549b86-e671-40b3-8db7-a0754ff38e22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"regularity", "[", 
     RowBox[{"u", ",", "4", ",", "8"}], "]"}], "//", "Simplify"}], "//", 
   "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{
  3.809109879935031*^9, {3.8091099363476744`*^9, 3.809109951875456*^9}, 
   3.8103103614297037`*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"383056bb-5e30-4eac-8483-5c7262b4d104"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.809109880182345*^9, 3.8091099040515423`*^9}, {
   3.8091099374457273`*^9, 3.809109952288336*^9}, 3.8091558785753717`*^9, 
   3.80979783810428*^9, 3.8103098635160637`*^9, 3.8103103617847104`*^9, 
   3.8110991019465246`*^9, 3.8110999722938137`*^9, 3.812194740944456*^9, 
   3.812194871419105*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"d91918fa-6b04-43dd-a263-8fadb3bf3efb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Braiding unitarity", "Subsubsection",
 CellChangeTimes->{{3.8091099577317905`*^9, 
  3.809109963397626*^9}},ExpressionUUID->"4a87130a-e19c-4301-b989-\
338c7a18fbe9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"braiding", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"H2", "[", 
       RowBox[{"v", ",", "u"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"H2", "[", 
        RowBox[{"u", ",", "v"}], "]"}]}]}]}], "/.", 
    RowBox[{
     RowBox[{"H4", "[", 
      RowBox[{"v", ",", "u"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"H4", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}]}], "//", "Simplify"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8103103917758193`*^9, 3.810310420975602*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"e74f0099-d031-4ba5-bc98-6d3d7790335c"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.810310384355583*^9, 3.8103104214079876`*^9}, 
   3.8103104548303013`*^9, 3.810315800303521*^9, 3.8110991022327595`*^9, 
   3.812194741291996*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"8e753dcc-533a-4083-a566-c6844f58fd6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"braiding", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "i"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
          "rule16x16models1to6a"}], "//", "Expand"}], ")"}], "/.", 
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "\[Rule]", "1"}]}], "//", 
      "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Sigma]", "2"], "\[Rule]", "1"}]}], "//", "Flatten"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8103108881266193`*^9, 3.810310919573163*^9}, {
  3.8103109759978733`*^9, 3.8103110247066746`*^9}, {3.8110999896169987`*^9, 
  3.8111000428733253`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"ca50d826-213b-4abb-9b83-e97c0743384e"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8103110048115044`*^9, 3.8103110261648183`*^9}, 
   3.810315810303029*^9, 3.811099111366583*^9, {3.811100015332097*^9, 
   3.8111000442822194`*^9}, 3.812194752442229*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"517a61f8-bfe2-4ccb-9c28-a180b7925801"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"braiding", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "8"}], "]"}], "//", 
      "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Sigma]", "2"], "\[Rule]", "1"}]}], "//", "Flatten"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{
  3.8103110418587866`*^9, {3.8103111053340836`*^9, 3.8103111079272766`*^9}, {
   3.8111000549790125`*^9, 3.8111000660068817`*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"8d2ad343-631f-4a08-bf55-c94fe5f70637"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.8103110453586025`*^9, {3.8103110972924995`*^9, 3.810311108715313*^9}, 
   3.8103158122711167`*^9, 3.811099113637598*^9, 3.811100068317941*^9, 
   3.812194755093521*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"bbdd7614-d194-4cef-adac-774286ed47fa"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["YBE", "Subsubsection",
 CellChangeTimes->{{3.8091099577317905`*^9, 3.809109963397626*^9}, {
  3.809110553536769*^9, 
  3.8091105537681556`*^9}},ExpressionUUID->"76e5dd9d-b9e2-42eb-a293-\
6719de9a218f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ybe", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "4", ",", "0"}], 
       "]"}], "/.", 
      RowBox[{
       RowBox[{"H4", "[", 
        RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"HH4", "[", "u", "]"}], "-", 
        RowBox[{"HH4", "[", "v", "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"H2", "[", 
       RowBox[{"u_", ",", "v_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"HH2", "[", "u", "]"}], "-", 
       RowBox[{"HH2", "[", "v", "]"}]}]}]}], "//", "Simplify"}], "//", 
   "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8097981137144675`*^9, 3.809798117977429*^9}, {
  3.809798214750758*^9, 3.8097982251694574`*^9}, {3.80979825814067*^9, 
  3.8097982687906227`*^9}, {3.809798301789503*^9, 3.809798313735175*^9}, {
  3.810311120419324*^9, 3.810311122419404*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"c04e8cef-8b6e-48dc-a8f9-53aca1e1c72c"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.809798114258993*^9, 3.8097981198907547`*^9}, {
   3.809798280061968*^9, 3.8097983143755846`*^9}, 3.8103111304856343`*^9, 
   3.8103157518234725`*^9, 3.8110991143609543`*^9, 3.811100075933614*^9, 
   3.8121947561116714`*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"719ae432-8180-433e-8145-fa87e7f503e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"ybe", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "4", ",", 
                  "i"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
              "TrigToExp"}], "//", "Simplify"}], ")"}], "/.", 
           "rule16x16models1to6a"}], "//", "Simplify"}], ")"}], "/.", 
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], "\[Rule]", "1"}]}], "//", 
       "Expand"}], ")"}], "/.", 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "\[Rule]", "1"}]}], "//", "Simplify"}],
    "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.809156237775919*^9, 3.809156300271158*^9}, {
  3.809156346688388*^9, 3.809156391837427*^9}, {3.8091564244640837`*^9, 
  3.8091564271203156`*^9}, {3.8091564581658835`*^9, 3.809156465151425*^9}, {
  3.8091565035983133`*^9, 3.8091565045538855`*^9}, {3.810311155786419*^9, 
  3.8103111750814695`*^9}, {3.810312790598709*^9, 3.8103128033561983`*^9}, {
  3.8111000822013755`*^9, 3.811100090887458*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"3b00aad4-fe26-438b-81e2-a1d1b3fd5278"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.80915623847004*^9, {3.809156287827909*^9, 3.8091563170045547`*^9}, 
   3.8091563649955053`*^9, 3.809156406499175*^9, 3.809156441111577*^9, 
   3.80915648441735*^9, 3.8091565170895433`*^9, 3.809798334850941*^9, 
   3.810311208649172*^9, 3.8103127985217857`*^9, 3.8103128436076045`*^9, 
   3.810315789705927*^9, 3.8110991384064074`*^9, 3.8111001099435005`*^9, 
   3.8121947709281335`*^9, 3.812194921911707*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"ebc52af5-6589-4044-b56e-4082a9ddf3a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ybe", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", "4", ",", "8"}], 
           "]"}], "/.", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"RandomReal", "[", "]"}]}]}], "/.", 
         RowBox[{"v", "\[Rule]", 
          RowBox[{"RandomReal", "[", "]"}]}]}], "/.", 
        RowBox[{"w", "\[Rule]", 
         RowBox[{"RandomReal", "[", "]"}]}]}], "/.", 
       RowBox[{"c3", "\[Rule]", 
        RowBox[{"RandomReal", "[", "]"}]}]}], "/.", 
      RowBox[{"c2", "\[Rule]", 
       RowBox[{"RandomReal", "[", "]"}]}]}], "/.", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Sigma]", "2"]], "\[Rule]", "1"}]}], "//", "Chop"}], "//",
    "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.809110676702561*^9, 3.8091106858530493`*^9}, {
  3.80911098280206*^9, 3.809111002208145*^9}, {3.8091113530766*^9, 
  3.809111354822908*^9}, {3.8091114633735743`*^9, 3.809111489388034*^9}, {
  3.809111550092984*^9, 3.8091115580953116`*^9}, {3.8091551632778697`*^9, 
  3.809155271413359*^9}, {3.8103112237281733`*^9, 3.8103112267876635`*^9}, {
  3.8103127135987644`*^9, 3.8103127372512784`*^9}, {3.810312780994479*^9, 
  3.810312782408265*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"d673d82c-8bdd-4abe-a211-060316ac890d"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.810312783955411*^9, 3.81109913862885*^9, 
  3.811100114987465*^9, 3.81219492256766*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"96732a89-64e4-4c5f-9da3-1907d2c27496"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hamiltonians", "Subsubsection",
 CellChangeTimes->{{3.809155376140345*^9, 
  3.809155386479537*^9}},ExpressionUUID->"8b1ac0d0-6fac-4ea4-8df3-\
fb44ffff2772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"derivrule16x16", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
      RowBox[{"f", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
      RowBox[{"g", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["H", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
      RowBox[{"h", "[", "u", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8091565787267003`*^9, 3.8091566107669244`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"54ac773c-a0e4-4c30-94db-c510eda37428"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H2", "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H4", "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["H1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", 
   RowBox[{"h1", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["H2", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", 
   RowBox[{"h2", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["H4", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", 
   RowBox[{"h4", "[", "u", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.810908434252062*^9, 3.8109084917674356`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"90eec1ee-50c2-414c-b12d-edef11455da4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["F", "m"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", 
   RowBox[{"f", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["H", "m"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", 
   RowBox[{"h", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["G", "m"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", 
   RowBox[{"g", "[", "u", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.810908629301499*^9, 3.8109086824861383`*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"163be7dc-a791-489f-a0dd-16faedd259bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"hamil", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "model"}], 
             "]"}], "/.", "rule16x16models1to6a"}], "//", "Simplify"}], ")"}],
          "/.", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], "\[Rule]", "1"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"model", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"g", "[", "u", "]"}], "\[Rule]", " ", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "+", 
        RowBox[{
         RowBox[{"f", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "u", "]"}], " ", 
            RowBox[{"h", "[", "u", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"h", "[", "u", "]"}], "2"]]}]}], "//", "Simplify"}], "//", 
   "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8109083651927233`*^9, 3.8109083818867683`*^9}, 
   3.8109084959695826`*^9, 3.810908531262305*^9, {3.8109085789037743`*^9, 
   3.81090859274514*^9}, {3.8109086714462557`*^9, 3.8109087463153095`*^9}, {
   3.811100130368437*^9, 3.8111001411328545`*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"1ddb25ac-8b4a-406f-8d3a-66d25261db67"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.81090837893019*^9, {3.8109084166209445`*^9, 3.8109084622697906`*^9}, {
   3.8109084939785604`*^9, 3.8109085239051013`*^9}, {3.8109085764602566`*^9, 
   3.810908593103289*^9}, {3.810908656481162*^9, 3.8109086787718835`*^9}, {
   3.810908712743176*^9, 3.8109087466508703`*^9}, 3.8110991387265882`*^9, {
   3.811100125600624*^9, 3.8111001418495703`*^9}, 3.8121949252034273`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"92755484-d14b-4cb1-a50a-9d03bf81bd6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hamil", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.810908758912294*^9, 3.810908770778064*^9}, {
  3.811100150473722*^9, 3.8111001509934072`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"e8cc1306-d4f9-4873-a367-10b2864995c8"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.8109087711006594`*^9, 3.811099138774476*^9, 
  3.811100154325972*^9, 3.8121949253576183`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"2bb9d50d-f55d-4fbe-a95e-08c729730b23"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["16 x 16 (Generalized Hubbard)", "Subsection",
 CellChangeTimes->{{3.8091045378460245`*^9, 3.8091045403413663`*^9}, {
  3.8091094060170317`*^9, 3.8091094090589414`*^9}, {3.809799336255445*^9, 
  3.8097993364758883`*^9}, {3.811443506897145*^9, 
  3.811443509970334*^9}},ExpressionUUID->"082f2a5f-dde8-4557-bd4c-\
399a82968a21"],

Cell[CellGroupData[{

Cell["Regularity", "Subsubsection",
 CellChangeTimes->{{3.809109410692528*^9, 
  3.809109417854418*^9}},ExpressionUUID->"c10ddd01-4c49-4e07-bbdd-\
64801b0917eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularity", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "GenHub"}], "]"}]], "Input",
 CellChangeTimes->{{3.810312869933813*^9, 3.810312878513131*^9}, {
  3.810312915148038*^9, 3.8103129858082285`*^9}, {3.8114435555531864`*^9, 
  3.8114435675833726`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"67ddef68-e21d-4473-9489-c630bb1873e2"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.810312878937997*^9, {3.810312911618168*^9, 3.810312986075522*^9}, 
   3.810315732361718*^9, 3.81109913896492*^9, 3.811100163197261*^9, {
   3.811443569173035*^9, 3.811443595415963*^9}, 3.8114436706616225`*^9, 
   3.811443704548289*^9, 3.812194925465025*^9, 3.8122684056485195`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"51da2121-78aa-4e14-acd8-660828e22f73"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Braiding unitarity", "Subsubsection",
 CellChangeTimes->{{3.8091099577317905`*^9, 
  3.809109963397626*^9}},ExpressionUUID->"9ad48b8f-2c2e-43a4-ba55-\
e1981a5c9708"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"braiding", "[", 
   RowBox[{
    RowBox[{"{", "u", "}"}], ",", "4", ",", "GenHub"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8114437156492615`*^9, 3.811443726424292*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"65548d98-6d0f-422b-b4ec-e765baa9dc77"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8114437186792507`*^9, 3.8114437279709625`*^9}, 
   3.81144376011858*^9, 3.8114438113549767`*^9, 3.8121949257100987`*^9, 
   3.812268410128671*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"be46ec99-c089-40c8-90cd-3b82cd26bbf9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["YBE", "Subsubsection",
 CellChangeTimes->{{3.8091099577317905`*^9, 3.809109963397626*^9}, {
  3.809110553536769*^9, 
  3.8091105537681556`*^9}},ExpressionUUID->"9fe1b47c-284b-4f99-8dd6-\
66eeefa0a3ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ybe", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "GenHub"}], "]"}], "//",
     "Simplify"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8114438262548018`*^9, 3.811443846601901*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4be33090-c93c-4174-a771-868e969daf2e"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8114438289116755`*^9, 3.811443848180173*^9}, 
   3.8121949414951863`*^9, 3.812268421366482*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"cdbda0ec-d15b-4862-9866-c12b3bcc0c37"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hamiltonians", "Subsubsection",
 CellChangeTimes->{{3.809155376140345*^9, 
  3.809155386479537*^9}},ExpressionUUID->"c25921af-0585-4df3-bb7c-\
8d8014dc8591"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hamil", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "GenHub"}], "]"}]], "Input",
 CellChangeTimes->{{3.810908879253722*^9, 3.8109088845644965`*^9}, {
  3.811101055042384*^9, 3.8111010556923904`*^9}, {3.8114438595999126`*^9, 
  3.811443864706227*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c0d5302d-7839-4fad-91aa-c02e3dc16a4f"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.8109088849055853`*^9, 3.810908934779271*^9, 
  3.8111010563378644`*^9, 3.8114438663550167`*^9, 3.812194941646392*^9, 
  3.8122684214669933`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"79720a26-806a-4155-ad4c-fba3938adbac"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["16 x 16 (difference form)", "Subsection",
 CellChangeTimes->{{3.8091045378460245`*^9, 3.8091045403413663`*^9}, {
  3.8091094060170317`*^9, 3.8091094090589414`*^9}, {3.809799336255445*^9, 
  3.8097993364758883`*^9}, {3.809801876906746*^9, 
  3.809801877632945*^9}},ExpressionUUID->"bd3fc27a-a4d0-4573-91db-\
ddb9a21c2b25"],

Cell[CellGroupData[{

Cell["Regularity", "Subsubsection",
 CellChangeTimes->{{3.809109410692528*^9, 
  3.809109417854418*^9}},ExpressionUUID->"7b387cc8-4db4-4010-a555-\
bf23d673dd5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"regularity", "[", 
        RowBox[{
         RowBox[{"{", "u", "}"}], ",", "4", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "PowerExpand"}], "//", "Flatten"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.810312869933813*^9, 3.810312878513131*^9}, {
  3.810312915148038*^9, 3.8103129858082285`*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"e4632cd4-520b-489d-a9f1-648beb1bec15"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.810312878937997*^9, {3.810312911618168*^9, 3.810312986075522*^9}, 
   3.810315732361718*^9, 3.81109913896492*^9, 3.811100163197261*^9, 
   3.812194946213481*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"146b1387-fe62-4d15-8a23-248f66930ee9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularity", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "genHub1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8127320942226486`*^9, 3.812732094923992*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0a39e589-a2f8-4e1e-84bb-921eba7a0c30"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.812732096355796*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"90c58b07-4a36-4416-bc90-784141ecb27c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Braiding unitarity", "Subsubsection",
 CellChangeTimes->{{3.8091099577317905`*^9, 
  3.809109963397626*^9}},ExpressionUUID->"018d5f4a-ed3b-49fa-87d0-\
38f60b21e1dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"braiding", "[", 
          RowBox[{
           RowBox[{"{", "u", "}"}], ",", "4", ",", "model"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"model", ",", "1", ",", "12"}], "}"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"coeffbraid", "[", 
         RowBox[{"u", ",", "4", ",", "model_"}], "]"}], "\[RuleDelayed]", 
        "1"}]}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
    "Simplify"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8098030997965746`*^9, 3.8098031661978903`*^9}, {
  3.8103138087644825`*^9, 3.8103138172149024`*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"580126d4-d7da-467b-8b1d-96da567e2ffd"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.809803123388466*^9, 3.809803135494359*^9}, 
   3.80980316679824*^9, {3.8103138092222586`*^9, 3.810313820274366*^9}, 
   3.811099140709289*^9, 3.8111001694208803`*^9, 3.8121949528646545`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"75ed81f1-2621-494c-9dd6-265b84c35e37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"braiding", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "genHub1"}], "]"}]], "Input",
 CellChangeTimes->{{3.812732109650567*^9, 3.812732110633813*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"ccefb3c6-3d81-4fc7-8271-fb9d1a65d938"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.81273211352969*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"81afe0f2-e01e-44a4-a7a9-a371c6101278"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["YBE", "Subsubsection",
 CellChangeTimes->{{3.8091099577317905`*^9, 3.809109963397626*^9}, {
  3.809110553536769*^9, 
  3.8091105537681556`*^9}},ExpressionUUID->"1fd930da-27d9-4d62-8ebe-\
73413dd69ec5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ybe", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "model"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"model", ",", "1", ",", "12"}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
   "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8111002285203114`*^9, 3.8111002513888493`*^9}, {
   3.8111007162300215`*^9, 3.8111007822604494`*^9}, 3.811100915452265*^9},
 CellLabel->
  "In[246]:=",ExpressionUUID->"9f71f99e-dc22-4798-9148-5204a12e8ef8"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8111002188969173`*^9, 3.8111002487356663`*^9}, 
   3.811100308231568*^9, 3.811100754550765*^9, 3.8111008007800446`*^9, {
   3.8111009115048423`*^9, 3.811100937710595*^9}, 3.811100982912263*^9, 
   3.8121950201719017`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"67cbd11b-664a-40ee-abce-f939141e0ed4"]
}, Open  ]],

Cell["and for the particular cases :", "Text",
 CellChangeTimes->{{3.810572825640827*^9, 
  3.8105728353343225`*^9}},ExpressionUUID->"116d8f88-9b11-4b5c-8c5c-\
24e9b6f4d9f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ybe", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "a1"}], "]"}], "//", 
    "Simplify"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8111010157679405`*^9, 3.811101031345893*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"d4d87c57-8368-47e9-9926-34d895fdd28a"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.811101018088461*^9, 3.811101031570291*^9}, 
   3.8121950204748764`*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"1b12f15a-ff3e-4f5e-b4df-b07ad95ef158"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ybe", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "b1"}], "]"}], "//", 
    "Simplify"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8111010157679405`*^9, 3.8111010377116137`*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"22602b47-1f3d-4f91-ab4f-2274670e8bcb"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.811101018088461*^9, 3.8111010390816717`*^9}, 
   3.8121950217313538`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"aaf4f859-8cc2-4df3-861d-2fa18f79c7f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ybe", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "a2"}], "]"}], "//", 
    "Simplify"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8111010157679405`*^9, 3.8111010408037643`*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"b7f6351b-7a29-49c5-b6bd-986d0f3fe863"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.811101018088461*^9, 3.8111010423765326`*^9}, 
   3.812195021993331*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"865a5300-9e8a-48e0-88f4-47ae04562e59"]
}, Open  ]],

Cell["and for the generalized Hubbard", "Text",
 CellChangeTimes->{{3.8127321233345547`*^9, 
  3.812732128977949*^9}},ExpressionUUID->"68eed5f1-aa13-4197-bf41-\
5d2366f711a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ybe", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}], ",", "4", ",", "genHub1"}], "]"}], "//",
     "Simplify"}], "//", "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8127321362407246`*^9, 3.812732143007861*^9}, {
  3.8127321966675406`*^9, 3.812732273066328*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"3ee4e2ea-fe72-44be-952b-6f915dd2f29f"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.812732138662038*^9, {3.812732192338792*^9, 3.8127322642443824`*^9}, 
   3.812732578670074*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"2d13db03-b975-4517-9869-bdc4d2d56ca4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hamiltonians", "Subsubsection",
 CellChangeTimes->{{3.809155376140345*^9, 
  3.809155386479537*^9}},ExpressionUUID->"d5260589-f161-4904-b988-\
91ee15af7397"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"hamil", "[", 
       RowBox[{
        RowBox[{"{", "u", "}"}], ",", "4", ",", "model"}], "]"}], "//", 
      "Simplify"}], "//", "PowerExpand"}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{"model", ",", "1", ",", "12"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810908806751598*^9, 3.8109088728448873`*^9}, {
  3.8111010465622225`*^9, 3.811101048136243*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"e2173fb0-d111-48cf-b0db-a54781ea9198"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8109088141876636`*^9, 3.810908873129073*^9}, 
   3.8111010501149797`*^9, 3.81219502398759*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"cb85465c-efb4-4c44-8f6a-b4436418c3a4"]
}, Open  ]],

Cell["and for the particular cases :", "Text",
 CellChangeTimes->{{3.810572825640827*^9, 
  3.8105728353343225`*^9}},ExpressionUUID->"3e5633db-55e1-4b96-90e2-\
887ed03f66f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hamil", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "a1"}], "]"}]], "Input",
 CellChangeTimes->{{3.810908879253722*^9, 3.8109088845644965`*^9}, {
  3.811101055042384*^9, 3.8111010556923904`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"c90b847c-4908-4546-9e95-21d0edc01c2a"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.8109088849055853`*^9, 3.810908934779271*^9, 
  3.8111010563378644`*^9, 3.8121950242164173`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"76a19470-baaa-41fa-aa93-9ee159178501"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hamil", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "b1"}], "]"}]], "Input",
 CellChangeTimes->{{3.810908879253722*^9, 3.8109088845644965`*^9}, 
   3.8109089408619995`*^9, 3.8111010621086645`*^9},
 CellLabel->
  "In[252]:=",ExpressionUUID->"1ff6d771-0245-4ad1-99a4-54c52a0c331d"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.8109088849055853`*^9, {3.810908934779271*^9, 3.8109089412479897`*^9}, 
   3.8111010626278687`*^9, 3.8121950243181705`*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"e959eb24-87c3-4f54-87a4-07518e248122"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hamil", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "a2"}], "]"}]], "Input",
 CellChangeTimes->{{3.810908879253722*^9, 3.8109088845644965`*^9}, 
   3.8109089454975805`*^9, 3.811101065324402*^9},
 CellLabel->
  "In[253]:=",ExpressionUUID->"aca4ef76-599d-48e7-8621-dfddd4911441"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.8109088849055853`*^9, {3.810908934779271*^9, 3.810908945998274*^9}, 
   3.8111010657767305`*^9, 3.812195024434263*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"751c1d78-d97e-4081-8711-d0547b72393b"]
}, Open  ]],

Cell["and for the generalized Hubbard", "Text",
 CellChangeTimes->{{3.812732892939627*^9, 
  3.8127328999186845`*^9}},ExpressionUUID->"bde12bec-4bab-4911-b084-\
28c905f4b228"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hamil", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", "4", ",", "genHub1"}], "]"}]], "Input",
 CellChangeTimes->{{3.812732905531648*^9, 3.812732906646633*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"87776c0e-908b-4086-8e0e-32f2df193eb2"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.812732908126232*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"f214b32d-b04d-4672-b88f-cd48dc8ca491"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 287, 4, 119, "Title",ExpressionUUID->"1eeb797c-7bcb-42ef-93eb-c527400d076f"],
Cell[870, 28, 368, 6, 113, "Text",ExpressionUUID->"92e0997a-1abd-4273-8008-45d8989026b6"],
Cell[1241, 36, 547, 12, 47, "Text",ExpressionUUID->"81adae4d-d4d4-46f7-a120-1d47b3f0173e"],
Cell[CellGroupData[{
Cell[1813, 52, 164, 3, 86, "Section",ExpressionUUID->"de838789-df32-4044-a8e0-685f632bad56"],
Cell[1980, 57, 5540, 136, 479, "Input",ExpressionUUID->"c6d9180e-174f-4c81-b35e-7901f6d10a48"],
Cell[7523, 195, 3088, 81, 170, "Input",ExpressionUUID->"044c525e-716c-4d15-8fc4-1827685d8c12"],
Cell[10614, 278, 3910, 93, 247, "Input",ExpressionUUID->"4daadf8a-638e-4ad4-9138-4d175940be16"],
Cell[14527, 373, 6931, 184, 338, "Input",ExpressionUUID->"e24835d7-6740-419b-8453-eb1ff24bdeb0"]
}, Closed]],
Cell[CellGroupData[{
Cell[21495, 562, 311, 5, 67, "Section",ExpressionUUID->"e903fde9-263c-48a8-ad87-d9e9bd032bd6"],
Cell[CellGroupData[{
Cell[21831, 571, 229, 4, 42, "Subsection",ExpressionUUID->"2a043a32-f556-460b-8884-325d2c2265ad"],
Cell[CellGroupData[{
Cell[22085, 579, 205, 3, 41, "Subsubsection",ExpressionUUID->"516c2883-fd49-4c7e-92b6-c565abaa9679"],
Cell[22293, 584, 8979, 266, 538, "Input",ExpressionUUID->"f6cfa9a2-6caf-48c4-a83c-7212ac23de5f"]
}, Closed]],
Cell[CellGroupData[{
Cell[31309, 855, 213, 4, 40, "Subsubsection",ExpressionUUID->"adbae917-9750-4778-abec-cc9c7d54a688"],
Cell[31525, 861, 5661, 168, 268, "Input",ExpressionUUID->"c3024b28-e051-4161-aff5-e68bd3feebe7"]
}, Closed]],
Cell[CellGroupData[{
Cell[37223, 1034, 363, 6, 40, "Subsubsection",ExpressionUUID->"ba0d908b-5273-4f44-bb1c-306e883012fe"],
Cell[37589, 1042, 13626, 413, 946, "Input",ExpressionUUID->"88fe42ab-4203-491c-a7a3-4957e6c8f7c8"]
}, Closed]],
Cell[CellGroupData[{
Cell[51252, 1460, 170, 3, 40, "Subsubsection",ExpressionUUID->"d921dd2b-3079-4e92-b8f3-4e3415cd26b4"],
Cell[51425, 1465, 5139, 148, 224, "Input",ExpressionUUID->"7ddba64f-cb11-4830-8a75-c04e18087f82"],
Cell[56567, 1615, 1044, 29, 105, "Input",ExpressionUUID->"7cf1d4d0-ad4f-4434-8901-e89e4b375326"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[57660, 1650, 273, 4, 41, "Subsection",ExpressionUUID->"23085ac6-dab1-41b4-8db2-2bf271d1e8fc"],
Cell[57936, 1656, 201, 3, 42, "Text",ExpressionUUID->"9b2edb2f-2540-48b4-b4bd-5d67ca96c137"],
Cell[CellGroupData[{
Cell[58162, 1663, 160, 3, 41, "Subsubsection",ExpressionUUID->"049e8ef9-4dd5-49fd-954d-3b9a0f9b708e"],
Cell[58325, 1668, 3109, 91, 320, "Input",ExpressionUUID->"881bfe21-56fb-4bc9-8185-973fbe1a8a78"]
}, Closed]],
Cell[CellGroupData[{
Cell[61471, 1764, 160, 3, 40, "Subsubsection",ExpressionUUID->"aa9dfeef-e9cc-48ab-a84e-55c8d8e2a5ce"],
Cell[61634, 1769, 4747, 137, 343, "Input",ExpressionUUID->"d30ecf09-69c1-4366-af59-25470c7d6f96"]
}, Closed]],
Cell[CellGroupData[{
Cell[66418, 1911, 160, 3, 40, "Subsubsection",ExpressionUUID->"bc8857e9-7374-4111-b764-b5452171812f"],
Cell[66581, 1916, 2793, 85, 277, "Input",ExpressionUUID->"e9287a33-7f70-4d4b-a0f5-729587a26699"]
}, Closed]],
Cell[CellGroupData[{
Cell[69411, 2006, 213, 4, 40, "Subsubsection",ExpressionUUID->"af6c4a73-7833-47be-a46c-d1a2fd382b47"],
Cell[69627, 2012, 2954, 84, 308, "Input",ExpressionUUID->"c37cdbde-e61b-4e3e-b9f1-66887c9a8805"]
}, Closed]],
Cell[CellGroupData[{
Cell[72618, 2101, 160, 3, 40, "Subsubsection",ExpressionUUID->"580d2b7c-8229-42f3-9c66-48851abcadfc"],
Cell[72781, 2106, 2300, 69, 256, "Input",ExpressionUUID->"a60eff23-d9a3-44e4-bacf-cd3fc417141d"]
}, Closed]],
Cell[CellGroupData[{
Cell[75118, 2180, 160, 3, 40, "Subsubsection",ExpressionUUID->"6a84a0a9-c775-4d75-a35e-19ddbf8be703"],
Cell[75281, 2185, 2682, 84, 285, "Input",ExpressionUUID->"fafb7c36-1320-4065-8b23-96f4114ea85f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[78012, 2275, 230, 4, 41, "Subsection",ExpressionUUID->"4dcde0e6-b3d8-4425-9f25-29c9f4578d60"],
Cell[78245, 2281, 681, 13, 74, "Input",ExpressionUUID->"35f32ffb-62f8-4186-9a39-567f839f79c1"],
Cell[CellGroupData[{
Cell[78951, 2298, 158, 3, 41, "Subsubsection",ExpressionUUID->"cd080ec5-ca55-4d31-a33c-b82ec296b895"],
Cell[79112, 2303, 3450, 91, 363, "Input",ExpressionUUID->"4c035d12-1bd1-4d36-8374-d057f0b6384a"],
Cell[82565, 2396, 1436, 35, 209, "Input",ExpressionUUID->"6b69d96c-260d-40f9-949c-49a4cf741baa"]
}, Closed]],
Cell[CellGroupData[{
Cell[84038, 2436, 160, 3, 40, "Subsubsection",ExpressionUUID->"fd7680cf-11a5-453d-86a9-850177c0ee6c"],
Cell[84201, 2441, 3124, 82, 345, "Input",ExpressionUUID->"0ae13628-1df3-412b-bc64-c36b7baec21e"],
Cell[87328, 2525, 1439, 35, 209, "Input",ExpressionUUID->"075789cd-79cc-416f-baa1-faf97a49834b"]
}, Closed]],
Cell[CellGroupData[{
Cell[88804, 2565, 158, 3, 40, "Subsubsection",ExpressionUUID->"cf5d691c-8297-43a0-a90a-7841577b2fc5"],
Cell[88965, 2570, 3121, 82, 345, "Input",ExpressionUUID->"3fb3fb92-aefb-44c1-a06b-b233423a7b89"],
Cell[92089, 2654, 1434, 35, 209, "Input",ExpressionUUID->"85eb45dd-3e59-4a50-afd0-481314b9d1ed"]
}, Closed]],
Cell[CellGroupData[{
Cell[93560, 2694, 160, 3, 40, "Subsubsection",ExpressionUUID->"a3a46072-4e92-4ae1-b4b6-4640495f61b1"],
Cell[93723, 2699, 2802, 75, 327, "Input",ExpressionUUID->"7900c50b-044d-40e6-bf65-a8429b020ef7"],
Cell[96528, 2776, 1439, 36, 209, "Input",ExpressionUUID->"cc9061cc-e2cd-4e37-9256-4296bc606cd3"]
}, Closed]],
Cell[CellGroupData[{
Cell[98004, 2817, 187, 3, 40, "Subsubsection",ExpressionUUID->"fed0b816-6971-4f82-9741-b87c85b9cddc"],
Cell[98194, 2822, 1050, 31, 98, "Input",ExpressionUUID->"54d35cd0-c686-43f9-b0e4-854a870cd8a5"],
Cell[99247, 2855, 693, 19, 49, "Input",ExpressionUUID->"6d58871a-759c-4570-aa8f-91430933d5a0"],
Cell[99943, 2876, 3098, 79, 292, "Input",ExpressionUUID->"ad708690-44f3-4560-9e32-8e4fe62d47c1"],
Cell[103044, 2957, 2530, 68, 282, "Input",ExpressionUUID->"b359ce3f-8732-44f3-a24b-f5de801b54d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[105611, 3030, 159, 3, 40, "Subsubsection",ExpressionUUID->"78516268-d4e1-41fa-9c7b-fdb0d64b27a0"],
Cell[105773, 3035, 3500, 93, 239, "Input",ExpressionUUID->"56708908-f07a-4e07-8d86-24e89bf45a24"],
Cell[109276, 3130, 1483, 45, 98, "Input",ExpressionUUID->"c858a5b5-6899-4c3e-8a31-eb42dffcd1c3"],
Cell[110762, 3177, 3169, 85, 272, "Input",ExpressionUUID->"e7fbe653-2922-4f23-9d83-0ce6b2720765"],
Cell[113934, 3264, 247, 6, 42, "Text",ExpressionUUID->"e9d84559-38e6-449c-800c-dc246c47b0a2"],
Cell[114184, 3272, 964, 30, 97, "Input",ExpressionUUID->"2dc5460d-7bb5-4471-9c6b-0b02293abefa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115185, 3307, 185, 3, 41, "Subsubsection",ExpressionUUID->"61e04797-b6fd-4c4b-8416-3b1ae2840b6d"],
Cell[115373, 3312, 3617, 94, 239, "Input",ExpressionUUID->"38e6c790-1774-4340-97c5-76aa51d526d2"],
Cell[118993, 3408, 1459, 45, 98, "Input",ExpressionUUID->"c1517b13-e4c1-4907-a26a-e62e70ffb527"],
Cell[120455, 3455, 3548, 102, 298, "Input",ExpressionUUID->"77ff361e-9bc4-49c6-8f57-6660e55d70fc"],
Cell[124006, 3559, 247, 6, 42, "Text",ExpressionUUID->"6e4d4c3f-c95c-4300-bc9d-a1c3d94f7b8a"],
Cell[124256, 3567, 1547, 38, 97, "Input",ExpressionUUID->"e5b5aba7-1f81-47f7-8e61-f472d3f51229"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[125852, 3611, 274, 4, 41, "Subsection",ExpressionUUID->"50110e3a-b27c-43f7-b295-0bf86e10ce9f"],
Cell[126129, 3617, 254, 4, 42, "Text",ExpressionUUID->"a7d90c43-f788-4401-82a7-48a7fe643d2f"]
}, Closed]],
Cell[CellGroupData[{
Cell[126420, 3626, 232, 4, 41, "Subsection",ExpressionUUID->"22b2d9a4-e1ef-4f0a-acae-971da2fb4ff9"],
Cell[CellGroupData[{
Cell[126677, 3634, 307, 5, 41, "Subsubsection",ExpressionUUID->"a9982e05-af23-441b-b06d-0fea4f10aaf6"],
Cell[126987, 3641, 4995, 126, 385, "Input",ExpressionUUID->"cfd2fdd2-82a2-4607-96fa-951d375d3e8f"],
Cell[131985, 3769, 26295, 747, 713, "Input",ExpressionUUID->"728b6c1f-d418-45f6-ad40-40d34a9cb167"],
Cell[158283, 4518, 1676, 51, 105, "Input",ExpressionUUID->"1313a14b-b063-4d43-a825-a9eaee6e50aa"]
}, Closed]],
Cell[CellGroupData[{
Cell[159996, 4574, 211, 4, 40, "Subsubsection",ExpressionUUID->"edc3da8f-d63c-40b8-8ba1-c95bf8fbbeaa"],
Cell[160210, 4580, 6834, 189, 829, "Input",ExpressionUUID->"99567685-1589-47f0-9402-169f5e6885b8"],
Cell[167047, 4771, 24699, 770, 969, "Input",ExpressionUUID->"5ae24d3f-6a74-40eb-96db-632b7332bced"],
Cell[191749, 5543, 821, 24, 96, "Input",ExpressionUUID->"cc878e63-fbba-4802-b374-f5e0f4be516b"]
}, Closed]],
Cell[CellGroupData[{
Cell[192607, 5572, 158, 3, 40, "Subsubsection",ExpressionUUID->"9754d35c-0cfa-4c51-8d2e-48234e63a939"],
Cell[192768, 5577, 5366, 135, 433, "Input",ExpressionUUID->"a3eaf5dd-3a82-4cf8-b8f6-8ae637464f63"],
Cell[198137, 5714, 9262, 257, 533, "Input",ExpressionUUID->"9dcbee09-b896-4e70-8044-90372dd61b27"],
Cell[207402, 5973, 826, 24, 74, "Input",ExpressionUUID->"fb41151f-b8b3-41e6-92e7-4551016c2f9c"]
}, Closed]],
Cell[CellGroupData[{
Cell[208265, 6002, 207, 4, 40, "Subsubsection",ExpressionUUID->"27ff5778-a22d-403e-8e4f-72f32bfa7399"],
Cell[208475, 6008, 5333, 136, 433, "Input",ExpressionUUID->"81ff0bef-db60-408e-a7e3-cd8d44ff460a"],
Cell[213811, 6146, 9071, 252, 485, "Input",ExpressionUUID->"4fcce0d7-abeb-46a5-acae-d6ae33347b52"],
Cell[222885, 6400, 846, 23, 74, "Input",ExpressionUUID->"443271ce-cdd9-4fa5-8afe-c46e08163652"]
}, Closed]],
Cell[CellGroupData[{
Cell[223768, 6428, 257, 4, 40, "Subsubsection",ExpressionUUID->"421dea94-ca3f-43e0-8bb7-f03a5cde28ac"],
Cell[224028, 6434, 7481, 204, 445, "Input",ExpressionUUID->"3de4a70d-2413-453a-987d-c2e96b585c6a"],
Cell[231512, 6640, 26223, 747, 641, "Input",ExpressionUUID->"01833639-2bb2-419d-8064-fb1fa79119d6"],
Cell[257738, 7389, 1994, 61, 91, "Input",ExpressionUUID->"1b13e284-dcf2-465a-890f-700a1daab597"]
}, Closed]],
Cell[CellGroupData[{
Cell[259769, 7455, 310, 5, 40, "Subsubsection",ExpressionUUID->"9b4d6860-adfc-44f5-a4df-b968f958122a"],
Cell[260082, 7462, 3233, 71, 345, "Input",ExpressionUUID->"40d1681b-e537-4fe4-a7b6-b08826f4d2b2"],
Cell[263318, 7535, 1171, 34, 50, "Text",ExpressionUUID->"6c2ba701-0f40-49aa-b153-405bd6142497"],
Cell[264492, 7571, 7356, 201, 549, "Input",ExpressionUUID->"a5b0a9dc-a804-49bf-bc6a-c6c079f14f59"],
Cell[271851, 7774, 1352, 41, 95, "Input",ExpressionUUID->"621cb348-8a42-4a99-b2d7-4ba6f7773130"]
}, Closed]],
Cell[CellGroupData[{
Cell[273240, 7820, 359, 6, 40, "Subsubsection",ExpressionUUID->"0af8e118-8402-4800-9712-eaa99497ca55"],
Cell[273602, 7828, 6183, 158, 433, "Input",ExpressionUUID->"7dea16f9-43ec-4a57-9079-890e1bb478ca"],
Cell[279788, 7988, 12714, 357, 485, "Input",ExpressionUUID->"849f328b-cf80-404f-be4b-eaa09b515c9d"],
Cell[292505, 8347, 960, 27, 74, "Input",ExpressionUUID->"8fd700ea-c057-4c89-86c0-fd2e500710b7"]
}, Closed]],
Cell[CellGroupData[{
Cell[293502, 8379, 407, 6, 40, "Subsubsection",ExpressionUUID->"d37af166-ed97-40fb-bdb6-99e54c63d897"],
Cell[293912, 8387, 660, 12, 98, "Text",ExpressionUUID->"65ed2de3-4c1f-4d4e-bf06-b9e7b467ab55"],
Cell[294575, 8401, 43633, 1170, 971, "Input",ExpressionUUID->"56a35d81-77a0-4079-8395-e66686a2a649"]
}, Closed]],
Cell[CellGroupData[{
Cell[338245, 9576, 407, 6, 40, "Subsubsection",ExpressionUUID->"b06b662c-27bd-436c-9f42-088e9ae57308"],
Cell[338655, 9584, 6793, 180, 729, "Input",ExpressionUUID->"34eef7bf-bc2c-4fff-99e6-c7b632d85233"],
Cell[345451, 9766, 25063, 683, 1077, "Input",ExpressionUUID->"7d9fe5a7-a60d-4155-831b-4ded62e6f86e"],
Cell[370517, 10451, 1874, 56, 117, "Input",ExpressionUUID->"aa684ca4-e563-42f0-8201-90f5305967a3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[372440, 10513, 331, 5, 41, "Subsection",ExpressionUUID->"76662689-db88-41ef-b4bb-15e9a20e7a2f"],
Cell[372774, 10520, 333, 7, 42, "Text",ExpressionUUID->"07ca4a5c-79fd-45d4-9ac5-5664b29d1be4"],
Cell[373110, 10529, 5840, 153, 642, "Input",ExpressionUUID->"3dbf5755-7704-473a-996b-f50778113a5a"],
Cell[378953, 10684, 10690, 282, 579, "Input",ExpressionUUID->"8a10c613-ed5f-4be3-93af-b569bc984be6"]
}, Closed]],
Cell[CellGroupData[{
Cell[389680, 10971, 276, 4, 41, "Subsection",ExpressionUUID->"ed25dc2f-e05e-4567-9d94-2f3b42ae1292"],
Cell[389959, 10977, 202, 3, 42, "Text",ExpressionUUID->"7f8a10ea-ab4d-40be-9eb0-5b443306be44"],
Cell[390164, 10982, 602, 17, 74, "Input",ExpressionUUID->"680739f9-f7cc-4197-a233-9a15dac9d9e2"],
Cell[CellGroupData[{
Cell[390791, 11003, 335, 5, 41, "Subsubsection",ExpressionUUID->"9ba50a14-76df-4bd6-be29-1ccc55884cf5"],
Cell[391129, 11010, 15484, 359, 517, "Input",ExpressionUUID->"283eb521-2fc3-4521-9711-2963f3937dbe"],
Cell[406616, 11371, 3403, 82, 417, "Input",ExpressionUUID->"c19a8712-2060-40f5-9261-c0fad5e4ee76"],
Cell[410022, 11455, 4275, 103, 433, "Input",ExpressionUUID->"fff5208f-a500-48ac-b7a3-289fa2d3ef05"],
Cell[414300, 11560, 2399, 54, 345, "Input",ExpressionUUID->"2f562e94-0056-46c5-bca8-759a44a65aeb"],
Cell[416702, 11616, 7121, 182, 601, "Input",ExpressionUUID->"3840923e-aff8-47d0-acf7-8123432d121b"],
Cell[423826, 11800, 2458, 54, 345, "Input",ExpressionUUID->"5025db6b-e626-4a2c-8a5d-3eeb801f858d"]
}, Closed]],
Cell[CellGroupData[{
Cell[426321, 11859, 386, 6, 40, "Subsubsection",ExpressionUUID->"e80cb9e3-39c5-424e-ac56-bea4e3951724"],
Cell[426710, 11867, 16377, 377, 565, "Input",ExpressionUUID->"480ee7e6-c44d-41f2-836f-f75b28d10c84"],
Cell[443090, 12246, 3478, 84, 433, "Input",ExpressionUUID->"d14cb564-5113-47bc-9b00-00ba938812d9"],
Cell[446571, 12332, 4937, 118, 453, "Input",ExpressionUUID->"273a17e4-1b6f-48ab-9e0c-cf6b2055532d"],
Cell[451511, 12452, 2395, 53, 345, "Input",ExpressionUUID->"ccbaf1af-18cb-4b8d-bc41-c5ac4b77b2eb"]
}, Closed]],
Cell[CellGroupData[{
Cell[453943, 12510, 410, 6, 40, "Subsubsection",ExpressionUUID->"337084ca-8d30-49e6-b198-00b8058b401c"],
Cell[454356, 12518, 3404, 73, 377, "Input",ExpressionUUID->"3e5af9f5-f73e-44b9-9af1-6160c68186c9"],
Cell[457763, 12593, 2281, 52, 345, "Input",ExpressionUUID->"6aa80501-a01c-47e8-a3d8-36881b3b5298"]
}, Closed]],
Cell[CellGroupData[{
Cell[460081, 12650, 438, 7, 40, "Subsubsection",ExpressionUUID->"3057b793-2dab-47a0-8bdd-616907ea9071"],
Cell[460522, 12659, 6636, 175, 517, "Input",ExpressionUUID->"34762865-b33e-4f70-8b14-726b9563214d"],
Cell[467161, 12836, 3620, 85, 377, "Input",ExpressionUUID->"c8a85207-7c7e-46b4-965c-819e99705d67"]
}, Closed]],
Cell[CellGroupData[{
Cell[470818, 12926, 462, 7, 40, "Subsubsection",ExpressionUUID->"7058f60f-415f-4983-a2b7-b9f399191c26"],
Cell[471283, 12935, 7050, 188, 545, "Input",ExpressionUUID->"21c1c132-fe48-4ccd-9f75-57f445937969"],
Cell[478336, 13125, 3501, 84, 377, "Input",ExpressionUUID->"74e0cf24-5660-4deb-bad6-557aaf40260f"]
}, Closed]],
Cell[CellGroupData[{
Cell[481874, 13214, 464, 7, 40, "Subsubsection",ExpressionUUID->"82dcbf86-4985-4cf2-8847-a208350d3133"],
Cell[482341, 13223, 6820, 179, 545, "Input",ExpressionUUID->"23c0b5e1-94c7-4c2b-86aa-b5da655111a6"],
Cell[489164, 13404, 3585, 84, 377, "Input",ExpressionUUID->"a6e8857c-fe95-4ee5-9cb0-8757d531990a"]
}, Closed]],
Cell[CellGroupData[{
Cell[492786, 13493, 460, 7, 40, "Subsubsection",ExpressionUUID->"11ec5b2f-186e-4752-837e-cc24b0bfadec"],
Cell[493249, 13502, 7328, 196, 573, "Input",ExpressionUUID->"7eb588f0-8bd2-4f93-96f4-552c6078d5e4"],
Cell[500580, 13700, 3670, 87, 377, "Input",ExpressionUUID->"e3481a78-91df-4239-8850-3b48d75557ca"]
}, Closed]],
Cell[CellGroupData[{
Cell[504287, 13792, 460, 7, 40, "Subsubsection",ExpressionUUID->"a87dadff-9fbf-4c2b-be83-baaacfc83190"],
Cell[504750, 13801, 4847, 116, 361, "Input",ExpressionUUID->"7877222c-bdee-484d-b13c-6722112554e8"],
Cell[509600, 13919, 3450, 83, 361, "Input",ExpressionUUID->"ee64e546-fd79-4222-a451-bb32df8c42e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[513087, 14007, 460, 7, 40, "Subsubsection",ExpressionUUID->"c34a7e73-424e-4b9b-a1fa-9a62f55e467e"],
Cell[513550, 14016, 10236, 259, 401, "Input",ExpressionUUID->"ba09e1b9-13f2-4884-8e00-27b8e038a178"],
Cell[523789, 14277, 3422, 83, 361, "Input",ExpressionUUID->"c92d1a52-48d5-4d3c-bda7-06ed44f1e432"]
}, Closed]],
Cell[CellGroupData[{
Cell[527248, 14365, 487, 7, 40, "Subsubsection",ExpressionUUID->"cb9acd36-d70e-4dc2-81e9-44b711812daf"],
Cell[527738, 14374, 12273, 325, 677, "Input",ExpressionUUID->"7dd79a6d-453b-4808-b995-5fbf9a483214"],
Cell[540014, 14701, 4375, 114, 505, "Input",ExpressionUUID->"ee5e51b9-acc7-4759-aada-9437b585adf6"]
}, Closed]],
Cell[CellGroupData[{
Cell[544426, 14820, 489, 7, 40, "Subsubsection",ExpressionUUID->"0c8d8df4-785a-48d4-810b-2677e571a69a"],
Cell[544918, 14829, 10448, 268, 533, "Input",ExpressionUUID->"6708a383-31b2-4f5d-b066-a8d45d9aa8fd"],
Cell[555369, 15099, 4865, 129, 505, "Input",ExpressionUUID->"922bd99b-096e-4e6e-9003-0759d25719ce"]
}, Closed]],
Cell[CellGroupData[{
Cell[560271, 15233, 489, 7, 40, "Subsubsection",ExpressionUUID->"98ea4398-c8bf-40cd-9121-aaac9bf6e9fb"],
Cell[560763, 15242, 8003, 185, 361, "Input",ExpressionUUID->"14824390-2094-46fe-bb5e-6512241d8634"],
Cell[568769, 15429, 3295, 77, 361, "Input",ExpressionUUID->"e086964d-9879-4ff7-8d49-e9dbb5cce89a"]
}, Closed]],
Cell[CellGroupData[{
Cell[572101, 15511, 554, 8, 40, "Subsubsection",ExpressionUUID->"f01f2b7c-6714-4e39-8c59-c46f65edfafd"],
Cell[572658, 15521, 327, 7, 42, "Text",ExpressionUUID->"7da8fd86-7a4b-4681-ab2d-64e969183f3f"],
Cell[572988, 15530, 25837, 638, 484, "Input",ExpressionUUID->"98a6500e-07c5-4fda-ba6c-542aabae3970"],
Cell[598828, 16170, 8588, 209, 438, "Input",ExpressionUUID->"1ea93b20-7962-408e-8d53-bff162e7f9e6"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[607477, 16386, 283, 6, 67, "Section",ExpressionUUID->"bb1a3813-be1a-4619-bb0d-4e169cedf753"],
Cell[CellGroupData[{
Cell[607785, 16396, 232, 4, 42, "Subsection",ExpressionUUID->"1c94e2c0-9967-4b93-bde1-7c1506f80c5c"],
Cell[CellGroupData[{
Cell[608042, 16404, 211, 4, 41, "Subsubsection",ExpressionUUID->"b881013a-f242-49b4-98d1-522e99c9ef50"],
Cell[CellGroupData[{
Cell[608278, 16412, 757, 17, 49, "Input",ExpressionUUID->"e134782c-dbc5-4ec8-8f03-9a49017a7ae4"],
Cell[609038, 16431, 875, 16, 49, "Output",ExpressionUUID->"0f297aef-c058-4da8-a845-317670855998"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[609962, 16453, 171, 3, 40, "Subsubsection",ExpressionUUID->"b1635cc0-04ec-4c95-9be9-e7991ca73a79"],
Cell[CellGroupData[{
Cell[610158, 16460, 860, 21, 49, "Input",ExpressionUUID->"52834b08-88e2-49ca-a817-92f532938780"],
Cell[611021, 16483, 598, 10, 49, "Output",ExpressionUUID->"53fc9ddc-ef6d-4c8a-bfd4-7a804d571fc2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[611668, 16499, 154, 3, 40, "Subsubsection",ExpressionUUID->"806b6197-cadc-44ea-9a2e-7b3b22efc1e1"],
Cell[CellGroupData[{
Cell[611847, 16506, 1012, 27, 74, "Input",ExpressionUUID->"09522271-cd30-4936-a66c-0566a7ec1e01"],
Cell[612862, 16535, 571, 9, 49, "Output",ExpressionUUID->"20fd4af8-9223-4c3b-8a40-58cf130cf975"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613470, 16549, 527, 15, 49, "Input",ExpressionUUID->"f9fec137-8486-4a7a-a41d-43413f6671a0"],
Cell[614000, 16566, 397, 7, 49, "Output",ExpressionUUID->"ad21782c-0f6b-4f7e-94ab-4a7051b28c7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614434, 16578, 657, 16, 49, "Input",ExpressionUUID->"a5f09129-5732-490d-b05c-def99bb23a55"],
Cell[615094, 16596, 468, 8, 49, "Output",ExpressionUUID->"ddf16e40-e2c6-41a3-9d88-b7519ce2208a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[615599, 16609, 505, 14, 49, "Input",ExpressionUUID->"d9281d06-b8f0-43ee-93ec-f9ed9a1678a9"],
Cell[616107, 16625, 325, 6, 49, "Output",ExpressionUUID->"35f28629-78be-48c3-b2a4-dd35d575bece"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[616481, 16637, 164, 3, 40, "Subsubsection",ExpressionUUID->"a6d5694e-c68f-4f6d-8613-a23a7f9bb694"],
Cell[CellGroupData[{
Cell[616670, 16644, 545, 13, 49, "Input",ExpressionUUID->"7c8a6c15-7929-447c-a2c6-690d6e7b89e7"],
Cell[617218, 16659, 512, 12, 49, "Output",ExpressionUUID->"6490a217-c100-46ef-8edb-e9930acac5bd"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[617791, 16678, 273, 4, 41, "Subsection",ExpressionUUID->"eff01a9e-0ad3-46eb-979d-c13c5503aa2a"],
Cell[CellGroupData[{
Cell[618089, 16686, 160, 3, 41, "Subsubsection",ExpressionUUID->"1c63d47e-abc3-449d-8e15-b399eef5e959"],
Cell[CellGroupData[{
Cell[618274, 16693, 271, 6, 49, "Input",ExpressionUUID->"3f311ee5-f74c-4ebd-8295-b7f7924f29a2"],
Cell[618548, 16701, 297, 6, 49, "Output",ExpressionUUID->"ae7fee71-956e-430e-89da-a1ebdea2ce44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[618882, 16712, 273, 6, 49, "Input",ExpressionUUID->"999224c9-15ac-418f-ad09-41ba250d1f9a"],
Cell[619158, 16720, 253, 5, 49, "Output",ExpressionUUID->"6cf7a555-6baf-4222-bd7b-1d9851a1dc2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[619448, 16730, 273, 6, 49, "Input",ExpressionUUID->"0470097f-e718-4d59-a26f-731be322bceb"],
Cell[619724, 16738, 301, 6, 49, "Output",ExpressionUUID->"1683d3ac-f99d-4a67-80a9-097ad284667f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620062, 16749, 301, 7, 49, "Input",ExpressionUUID->"0eaa208a-b026-4cd4-9cef-f07bf93c01b8"],
Cell[620366, 16758, 327, 6, 49, "Output",ExpressionUUID->"b9092b89-8fab-4f6b-91d4-0d4924693771"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620730, 16769, 648, 17, 49, "Input",ExpressionUUID->"362813db-2f93-4e5b-b6d2-45f58eacfe84"],
Cell[621381, 16788, 329, 6, 49, "Output",ExpressionUUID->"2d164e0c-ff10-4262-9319-7758dad98aca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[621747, 16799, 625, 17, 49, "Input",ExpressionUUID->"182b1c36-33b4-4640-b676-e5cef3021554"],
Cell[622375, 16818, 298, 6, 49, "Output",ExpressionUUID->"99c33e22-ec92-49c4-9d60-32e2b54ccc3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622710, 16829, 269, 6, 49, "Input",ExpressionUUID->"9738f8f7-2af9-4d83-b048-50b5616f19c7"],
Cell[622982, 16837, 224, 5, 49, "Output",ExpressionUUID->"e048aed5-40e0-45f8-bf71-817e80375d6b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[623255, 16848, 171, 3, 40, "Subsubsection",ExpressionUUID->"3c4fbdf4-5515-4e50-8b94-3136d39e62d5"],
Cell[CellGroupData[{
Cell[623451, 16855, 640, 14, 49, "Input",ExpressionUUID->"445c20cc-0c93-40a4-89d9-08901a73fefb"],
Cell[624094, 16871, 660, 15, 49, "Output",ExpressionUUID->"4e524d8a-b8a4-4ae5-8364-a6685451ef7d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[624803, 16892, 154, 3, 40, "Subsubsection",ExpressionUUID->"446d3efc-4cf2-435a-9624-7ded9a7243f5"],
Cell[CellGroupData[{
Cell[624982, 16899, 818, 21, 49, "Input",ExpressionUUID->"91d25b1f-54f6-4721-a410-80eca0bdbecf"],
Cell[625803, 16922, 451, 8, 49, "Output",ExpressionUUID->"d9a1eb08-2499-4923-a6e3-e78cf1965792"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[626303, 16936, 164, 3, 40, "Subsubsection",ExpressionUUID->"9feeb5a5-18ff-4857-be16-0969aac81116"],
Cell[CellGroupData[{
Cell[626492, 16943, 523, 12, 49, "Input",ExpressionUUID->"6cee37c8-5736-4a3f-9749-a3125d061bf9"],
Cell[627018, 16957, 627, 14, 49, "Output",ExpressionUUID->"dc54229e-f1af-4515-83d5-e9b6c9da69ea"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[627706, 16978, 255, 4, 41, "Subsection",ExpressionUUID->"e185f9ef-0520-4db6-9418-efae1455a08e"],
Cell[CellGroupData[{
Cell[627986, 16986, 164, 3, 41, "Subsubsection",ExpressionUUID->"2c3bc3e6-b32f-44fa-9558-419075208be2"],
Cell[CellGroupData[{
Cell[628175, 16993, 717, 15, 49, "Input",ExpressionUUID->"a7e566ec-b080-4d7e-b54a-32da8ff673fd"],
Cell[628895, 17010, 947, 20, 49, "Output",ExpressionUUID->"eeffde27-9373-4231-be14-d0522cabb664"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[629891, 17036, 171, 3, 40, "Subsubsection",ExpressionUUID->"07605ce1-a046-49a0-be9d-d84cf5216d7d"],
Cell[CellGroupData[{
Cell[630087, 17043, 854, 19, 49, "Input",ExpressionUUID->"424b6267-c795-482c-b5ad-65f4389cc198"],
Cell[630944, 17064, 1000, 20, 49, "Output",ExpressionUUID->"14c0322d-468c-4a09-a6d3-a5a2720a6811"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[631993, 17090, 154, 3, 40, "Subsubsection",ExpressionUUID->"7688ec70-f7a2-401b-9f3c-dbe25ff789fc"],
Cell[632150, 17095, 290, 4, 70, "Text",ExpressionUUID->"d4e5a5b9-dbab-44cb-94a9-2dc4f40afda7"],
Cell[CellGroupData[{
Cell[632465, 17103, 657, 19, 49, "Input",ExpressionUUID->"e621b3bd-2b99-494e-9b09-ca0160dbd5d1"],
Cell[633125, 17124, 377, 7, 49, "Output",ExpressionUUID->"a66e4d34-7d61-448e-ac22-d48c7518523e"]
}, Open  ]],
Cell[633517, 17134, 305, 7, 42, "Text",ExpressionUUID->"cb94ebff-5fc7-4b88-a2bc-f9bd1b1d2c01"],
Cell[633825, 17143, 157, 3, 42, "Text",ExpressionUUID->"b3cad329-dafd-405f-bcb8-fcad1f9b6631"],
Cell[CellGroupData[{
Cell[634007, 17150, 959, 24, 74, "Input",ExpressionUUID->"1d623654-3a0e-4100-8939-3912612ab492"],
Cell[634969, 17176, 573, 9, 49, "Output",ExpressionUUID->"3ff1cbc5-f4b5-4171-8dbc-c8cc46dd7d3d"]
}, Open  ]],
Cell[635557, 17188, 159, 3, 42, "Text",ExpressionUUID->"316615de-cf78-4ffa-a645-0102d51c953a"],
Cell[CellGroupData[{
Cell[635741, 17195, 758, 20, 49, "Input",ExpressionUUID->"b0891252-ff68-4d81-9010-a2afa6e2a6a3"],
Cell[636502, 17217, 403, 7, 49, "Output",ExpressionUUID->"c7de8020-d8d5-4111-a154-37ab8b1bd158"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[636954, 17230, 214, 4, 40, "Subsubsection",ExpressionUUID->"e23d8faa-dfe3-4c1b-80b0-481118d55683"],
Cell[CellGroupData[{
Cell[637193, 17238, 498, 12, 49, "Input",ExpressionUUID->"e43e4813-75a2-4af0-bc2b-dfadc73eddab"],
Cell[637694, 17252, 594, 14, 49, "Output",ExpressionUUID->"cbcf08e3-6aee-4503-8f47-7601107f5ca2"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[638349, 17273, 282, 4, 41, "Subsection",ExpressionUUID->"91a5fcc9-f440-47f8-b7f5-ea045dfd51a8"],
Cell[638634, 17279, 1975, 58, 130, "Input",ExpressionUUID->"c82f1128-b6ac-4923-85d6-6d5b017bbf0f"],
Cell[CellGroupData[{
Cell[640634, 17341, 161, 3, 41, "Subsubsection",ExpressionUUID->"c1056f47-a64f-4881-803a-948806faeac0"],
Cell[CellGroupData[{
Cell[640820, 17348, 1204, 32, 74, "Input",ExpressionUUID->"c8efb55d-8f25-462a-ba28-e8f4faee8f9e"],
Cell[642027, 17382, 548, 9, 49, "Output",ExpressionUUID->"33549b86-e671-40b3-8db7-a0754ff38e22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[642612, 17396, 410, 11, 49, "Input",ExpressionUUID->"383056bb-5e30-4eac-8483-5c7262b4d104"],
Cell[643025, 17409, 450, 8, 49, "Output",ExpressionUUID->"d91918fa-6b04-43dd-a263-8fadb3bf3efb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[643524, 17423, 171, 3, 40, "Subsubsection",ExpressionUUID->"4a87130a-e19c-4301-b989-338c7a18fbe9"],
Cell[CellGroupData[{
Cell[643720, 17430, 783, 24, 49, "Input",ExpressionUUID->"e74f0099-d031-4ba5-bc98-6d3d7790335c"],
Cell[644506, 17456, 301, 6, 49, "Output",ExpressionUUID->"8e753dcc-533a-4083-a566-c6844f58fd6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[644844, 17467, 1056, 30, 53, "Input",ExpressionUUID->"ca50d826-213b-4abb-9b83-e97c0743384e"],
Cell[645903, 17499, 325, 6, 49, "Output",ExpressionUUID->"517a61f8-bfe2-4ccb-9c28-a180b7925801"]
}, Open  ]],
Cell[CellGroupData[{
Cell[646265, 17510, 624, 18, 49, "Input",ExpressionUUID->"8d2ad343-631f-4a08-bf55-c94fe5f70637"],
Cell[646892, 17530, 326, 7, 49, "Output",ExpressionUUID->"bbdd7614-d194-4cef-adac-774286ed47fa"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[647267, 17543, 207, 4, 40, "Subsubsection",ExpressionUUID->"76e5dd9d-b9e2-42eb-a293-6719de9a218f"],
Cell[CellGroupData[{
Cell[647499, 17551, 1094, 29, 49, "Input",ExpressionUUID->"c04e8cef-8b6e-48dc-a8f9-53aca1e1c72c"],
Cell[648596, 17582, 379, 7, 49, "Output",ExpressionUUID->"719ae432-8180-433e-8145-fa87e7f503e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649012, 17594, 1521, 38, 78, "Input",ExpressionUUID->"3b00aad4-fe26-438b-81e2-a1d1b3fd5278"],
Cell[650536, 17634, 566, 10, 49, "Output",ExpressionUUID->"ebc52af5-6589-4044-b56e-4082a9ddf3a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[651139, 17649, 1480, 37, 94, "Input",ExpressionUUID->"d673d82c-8bdd-4abe-a211-060316ac890d"],
Cell[652622, 17688, 242, 5, 49, "Output",ExpressionUUID->"96732a89-64e4-4c5f-9da3-1907d2c27496"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[652913, 17699, 163, 3, 40, "Subsubsection",ExpressionUUID->"8b1ac0d0-6fac-4ea4-8df3-fb44ffff2772"],
Cell[653079, 17704, 787, 22, 49, "Input",ExpressionUUID->"54ac773c-a0e4-4c30-94db-c510eda37428"],
Cell[653869, 17728, 1409, 48, 173, "Input",ExpressionUUID->"90eec1ee-50c2-414c-b12d-edef11455da4"],
Cell[655281, 17778, 1109, 39, 102, "Input",ExpressionUUID->"163be7dc-a791-489f-a0dd-16faedd259bc"],
Cell[CellGroupData[{
Cell[656415, 17821, 1793, 49, 98, "Input",ExpressionUUID->"1ddb25ac-8b4a-406f-8d3a-66d25261db67"],
Cell[658211, 17872, 533, 9, 49, "Output",ExpressionUUID->"92755484-d14b-4cb1-a50a-9d03bf81bd6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[658781, 17886, 340, 8, 49, "Input",ExpressionUUID->"e8cc1306-d4f9-4873-a367-10b2864995c8"],
Cell[659124, 17896, 248, 5, 49, "Output",ExpressionUUID->"2bb9d50d-f55d-4fbe-a95e-08c729730b23"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[659433, 17908, 331, 5, 41, "Subsection",ExpressionUUID->"082f2a5f-dde8-4557-bd4c-399a82968a21"],
Cell[CellGroupData[{
Cell[659789, 17917, 161, 3, 41, "Subsubsection",ExpressionUUID->"c10ddd01-4c49-4e07-bbdd-64801b0917eb"],
Cell[CellGroupData[{
Cell[659975, 17924, 374, 7, 49, "Input",ExpressionUUID->"67ddef68-e21d-4473-9489-c630bb1873e2"],
Cell[660352, 17933, 435, 7, 49, "Output",ExpressionUUID->"51da2121-78aa-4e14-acd8-660828e22f73"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[660836, 17946, 171, 3, 40, "Subsubsection",ExpressionUUID->"9ad48b8f-2c2e-43a4-ba55-e1981a5c9708"],
Cell[CellGroupData[{
Cell[661032, 17953, 306, 7, 49, "Input",ExpressionUUID->"65548d98-6d0f-422b-b4ec-e765baa9dc77"],
Cell[661341, 17962, 298, 5, 49, "Output",ExpressionUUID->"be46ec99-c089-40c8-90cd-3b82cd26bbf9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[661688, 17973, 207, 4, 40, "Subsubsection",ExpressionUUID->"9fe1b47c-284b-4f99-8dd6-66eeefa0a3ad"],
Cell[CellGroupData[{
Cell[661920, 17981, 407, 10, 49, "Input",ExpressionUUID->"4be33090-c93c-4174-a771-868e969daf2e"],
Cell[662330, 17993, 247, 4, 49, "Output",ExpressionUUID->"cdbda0ec-d15b-4862-9866-c12b3bcc0c37"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[662626, 18003, 163, 3, 40, "Subsubsection",ExpressionUUID->"c25921af-0585-4df3-bb7c-8d8014dc8591"],
Cell[CellGroupData[{
Cell[662814, 18010, 369, 7, 49, "Input",ExpressionUUID->"c0d5302d-7839-4fad-91aa-c02e3dc16a4f"],
Cell[663186, 18019, 295, 5, 49, "Output",ExpressionUUID->"79720a26-806a-4155-ad4c-fba3938adbac"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[663542, 18031, 327, 5, 41, "Subsection",ExpressionUUID->"bd3fc27a-a4d0-4573-91db-ddb9a21c2b25"],
Cell[CellGroupData[{
Cell[663894, 18040, 161, 3, 41, "Subsubsection",ExpressionUUID->"7b387cc8-4db4-4010-a555-bf23d673dd5a"],
Cell[CellGroupData[{
Cell[664080, 18047, 613, 17, 49, "Input",ExpressionUUID->"e4632cd4-520b-489d-a9f1-648beb1bec15"],
Cell[664696, 18066, 319, 7, 49, "Output",ExpressionUUID->"146b1387-fe62-4d15-8a23-248f66930ee9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665052, 18078, 273, 5, 49, "Input",ExpressionUUID->"0a39e589-a2f8-4e1e-84bb-921eba7a0c30"],
Cell[665328, 18085, 171, 3, 49, "Output",ExpressionUUID->"90c58b07-4a36-4416-bc90-784141ecb27c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[665548, 18094, 171, 3, 40, "Subsubsection",ExpressionUUID->"018d5f4a-ed3b-49fa-87d0-38f60b21e1dd"],
Cell[CellGroupData[{
Cell[665744, 18101, 835, 22, 74, "Input",ExpressionUUID->"580126d4-d7da-467b-8b1d-96da567e2ffd"],
Cell[666582, 18125, 346, 6, 49, "Output",ExpressionUUID->"75ed81f1-2621-494c-9dd6-265b84c35e37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[666965, 18136, 269, 5, 49, "Input",ExpressionUUID->"ccefb3c6-3d81-4fc7-8271-fb9d1a65d938"],
Cell[667237, 18143, 170, 3, 49, "Output",ExpressionUUID->"81afe0f2-e01e-44a4-a7a9-a371c6101278"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[667456, 18152, 207, 4, 40, "Subsubsection",ExpressionUUID->"1fd930da-27d9-4d62-8ebe-73413dd69ec5"],
Cell[CellGroupData[{
Cell[667688, 18160, 727, 20, 49, "Input",ExpressionUUID->"9f71f99e-dc22-4798-9148-5204a12e8ef8"],
Cell[668418, 18182, 377, 7, 49, "Output",ExpressionUUID->"67cbd11b-664a-40ee-abce-f939141e0ed4"]
}, Open  ]],
Cell[668810, 18192, 174, 3, 42, "Text",ExpressionUUID->"116d8f88-9b11-4b5c-8c5c-24e9b6f4d9f0"],
Cell[CellGroupData[{
Cell[669009, 18199, 407, 11, 49, "Input",ExpressionUUID->"d4d87c57-8368-47e9-9926-34d895fdd28a"],
Cell[669419, 18212, 227, 5, 49, "Output",ExpressionUUID->"1b12f15a-ff3e-4f5e-b4df-b07ad95ef158"]
}, Open  ]],
Cell[CellGroupData[{
Cell[669683, 18222, 409, 11, 49, "Input",ExpressionUUID->"22602b47-1f3d-4f91-ab4f-2274670e8bcb"],
Cell[670095, 18235, 229, 5, 49, "Output",ExpressionUUID->"aaf4f859-8cc2-4df3-861d-2fa18f79c7f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[670361, 18245, 409, 11, 49, "Input",ExpressionUUID->"b7f6351b-7a29-49c5-b6bd-986d0f3fe863"],
Cell[670773, 18258, 227, 5, 49, "Output",ExpressionUUID->"865a5300-9e8a-48e0-88f4-47ae04562e59"]
}, Open  ]],
Cell[671015, 18266, 175, 3, 42, "Text",ExpressionUUID->"68eed5f1-aa13-4197-bf41-5d2366f711a8"],
Cell[CellGroupData[{
Cell[671215, 18273, 459, 11, 49, "Input",ExpressionUUID->"3ee4e2ea-fe72-44be-952b-6f915dd2f29f"],
Cell[671677, 18286, 248, 5, 49, "Output",ExpressionUUID->"2d13db03-b975-4517-9869-bdc4d2d56ca4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[671974, 18297, 163, 3, 40, "Subsubsection",ExpressionUUID->"d5260589-f161-4904-b988-91ee15af7397"],
Cell[CellGroupData[{
Cell[672162, 18304, 555, 15, 49, "Input",ExpressionUUID->"e2173fb0-d111-48cf-b0db-a54781ea9198"],
Cell[672720, 18321, 661, 18, 49, "Output",ExpressionUUID->"cb85465c-efb4-4c44-8f6a-b4436418c3a4"]
}, Open  ]],
Cell[673396, 18342, 174, 3, 42, "Text",ExpressionUUID->"3e5633db-55e1-4b96-90e2-887ed03f66f9"],
Cell[CellGroupData[{
Cell[673595, 18349, 318, 7, 49, "Input",ExpressionUUID->"c90b847c-4908-4546-9e95-21d0edc01c2a"],
Cell[673916, 18358, 250, 5, 49, "Output",ExpressionUUID->"76a19470-baaa-41fa-aa93-9ee159178501"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674203, 18368, 319, 7, 49, "Input",ExpressionUUID->"1ff6d771-0245-4ad1-99a4-54c52a0c331d"],
Cell[674525, 18377, 280, 6, 49, "Output",ExpressionUUID->"e959eb24-87c3-4f54-87a4-07518e248122"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674842, 18388, 317, 7, 49, "Input",ExpressionUUID->"aca4ef76-599d-48e7-8621-dfddd4911441"],
Cell[675162, 18397, 276, 6, 49, "Output",ExpressionUUID->"751c1d78-d97e-4081-8711-d0547b72393b"]
}, Open  ]],
Cell[675453, 18406, 175, 3, 42, "Text",ExpressionUUID->"bde12bec-4bab-4911-b084-28c905f4b228"],
Cell[CellGroupData[{
Cell[675653, 18413, 266, 5, 49, "Input",ExpressionUUID->"87776c0e-908b-4086-8e0e-32f2df193eb2"],
Cell[675922, 18420, 171, 3, 49, "Output",ExpressionUUID->"f214b32d-b04d-4672-b88f-cd48dc8ca491"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


